Non-hyperbolicity at large scales of a high-dimensional chaotic system

The dynamics of many important high-dimensional dynamical systems are both chaotic and complex, meaning that strong reducing hypotheses are required to understand the dynamics. The highly influential chaotic hypothesis of Gallavotti and Cohen states that the large-scale dynamics of high-dimensional systems are effectively uniformly hyperbolic, which implies many felicitous statistical properties. We obtain direct and reliable numerical evidence, contrary to the chaotic hypothesis, of the existence of non-hyperbolic large-scale dynamical structures in a mean-field coupled system. To do this we reduce the system to its thermodynamic limit, which we approximate numerically with a Chebyshev basis transfer operator discretisation. This enables us to obtain a high precision estimate of a homoclinic tangency, implying a failure of uniform hyperbolicity. Robust non-hyperbolic behaviour is expected under perturbation. As a result, the chaotic hypothesis should not be {\it a priori} assumed to hold in all systems, and a better understanding of the domain of its validity is required.

==> X.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      6191,        194]
NotebookOptionsPosition[      5000,        164]
NotebookOutlinePosition[      5359,        180]
CellTagsIndexPosition[      5316,        177]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"u", " ", "=", " ", 
    RowBox[{"x", " ", "-", " ", "K"}]}], "\[IndentingNewLine]", 
   RowBox[{"vx", " ", "=", " ", 
    RowBox[{"2", 
     RowBox[{"u", "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"4", "K", "*", "u"}]}], "]"}]}], ")"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8390572959725027`*^9, 3.839057310861773*^9}, {
  3.839058000682164*^9, 
  3.8390580017283792`*^9}},ExpressionUUID->"3b5ecc4d-7722-4f79-99aa-\
d29a44c3d8f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "K"}], "+", "x"}]], "Output",
 CellChangeTimes->{{3.83905730853862*^9, 3.839057311328417*^9}, 
   3.8390580021121607`*^9},ExpressionUUID->"001e7a7d-8fb9-4701-8b8b-\
04c4eddd35e6"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "K"}], "+", "x"}], ")"}]}], 
  RowBox[{"1", "+", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"4", " ", "K", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "K"}], "+", "x"}], ")"}]}]}]]}]]], "Output",
 CellChangeTimes->{{3.83905730853862*^9, 3.839057311328417*^9}, 
   3.839058002122925*^9},ExpressionUUID->"91a7acd8-cbc9-4861-8c5e-\
94ddd0827104"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{"vx", ",", "x"}], "]"}], " ", "//", " ", "Simplify"}]], "Input",
 CellChangeTimes->{{3.83905452626969*^9, 3.839054544825262*^9}, {
  3.839056198897663*^9, 3.839056204633149*^9}, {3.839057314282916*^9, 
  3.839057319911207*^9}},ExpressionUUID->"5011d492-fd40-44da-a3b6-\
db49904baa19"],

Cell[BoxData[
 FractionBox["1", 
  SqrtBox[
   RowBox[{"1", "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["K", "2"]}], "-", 
    RowBox[{"4", " ", "K", " ", "x"}]}]]]], "Output",
 CellChangeTimes->{{3.839054541482162*^9, 3.839054545151189*^9}, 
   3.839056205137151*^9, 3.8390573203680487`*^9, 
   3.83905800346059*^9},ExpressionUUID->"a8e7fb3c-e567-4fa6-9b1e-\
f31d3f4552c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X", " ", "=", "  ", 
  RowBox[{
   RowBox[{"1", "-", " ", 
    RowBox[{"vx", "^", "2"}]}], " ", "//", " ", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.839057322784285*^9, 3.8390573353603354`*^9}, {
  3.839057388317506*^9, 3.839057388921102*^9}, {3.839057991456958*^9, 
  3.839058033299471*^9}, {3.839058217509698*^9, 
  3.8390582388695507`*^9}},ExpressionUUID->"1d59684a-c6e0-4bc8-8afb-\
3ab85b394f06"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SqrtBox[
    RowBox[{"1", "+", 
     RowBox[{"4", " ", "K", " ", 
      RowBox[{"(", 
       RowBox[{"K", "-", "x"}], ")"}]}]}]], "+", 
   RowBox[{"2", " ", "K", " ", "x"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["K", "2"]}]]], "Output",
 CellChangeTimes->{{3.839057329258275*^9, 3.83905733626733*^9}, 
   3.839057390270236*^9, {3.8390579930316133`*^9, 3.839058006912778*^9}, {
   3.8390582177971077`*^9, 
   3.839058239598503*^9}},ExpressionUUID->"f340b612-a14f-4a70-b933-\
51dedbee73ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"X", ",", "K"}], "]"}], " ", "/.", " ", 
    RowBox[{"x", "\[Rule]", " ", 
     RowBox[{"U", "+", "K"}]}]}], ")"}], " ", "//", "FullSimplify", 
  " "}]], "Input",
 CellChangeTimes->{{3.8390573918753157`*^9, 3.839057424664093*^9}, {
   3.8390581026196527`*^9, 3.839058124847885*^9}, {3.8390581827821083`*^9, 
   3.839058205120332*^9}, 
   3.839058306082261*^9},ExpressionUUID->"e6b96072-7260-4572-a27a-\
6018273a77a3"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", "-", 
   RowBox[{"2", " ", "K", " ", 
    RowBox[{"(", 
     RowBox[{"K", "+", "U"}], ")"}]}], "+", 
   FractionBox[
    RowBox[{"2", " ", "K", " ", 
     RowBox[{"(", 
      RowBox[{"K", "-", "U"}], ")"}]}], 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "K", " ", "U"}]}]]], "-", 
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "K", " ", "U"}]}]]}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox["K", "3"]}]]], "Output",
 CellChangeTimes->{{3.8390573986504717`*^9, 3.839057425053238*^9}, 
   3.839058012050728*^9, {3.839058105924151*^9, 3.839058124997216*^9}, {
   3.83905818619706*^9, 3.839058205894924*^9}, 
   3.839058309734199*^9},ExpressionUUID->"3ad0ea03-0eed-4dff-9401-\
6b7506532a3c"]
}, Open  ]]
},
WindowSize->{808, 705},
WindowMargins->{{307, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 590, 16, 73, "Input",ExpressionUUID->"3b5ecc4d-7722-4f79-99aa-d29a44c3d8f5"],
Cell[1173, 40, 218, 5, 34, "Output",ExpressionUUID->"001e7a7d-8fb9-4701-8b8b-04c4eddd35e6"],
Cell[1394, 47, 465, 15, 55, "Output",ExpressionUUID->"91a7acd8-cbc9-4861-8c5e-94ddd0827104"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1896, 67, 340, 7, 30, "Input",ExpressionUUID->"5011d492-fd40-44da-a3b6-db49904baa19"],
Cell[2239, 76, 379, 10, 61, "Output",ExpressionUUID->"a8e7fb3c-e567-4fa6-9b1e-f31d3f4552c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2655, 91, 434, 9, 30, "Input",ExpressionUUID->"1d59684a-c6e0-4bc8-8afb-3ab85b394f06"],
Cell[3092, 102, 563, 16, 56, "Output",ExpressionUUID->"f340b612-a14f-4a70-b933-51dedbee73ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3692, 123, 505, 13, 30, "Input",ExpressionUUID->"e6b96072-7260-4572-a27a-6018273a77a3"],
Cell[4200, 138, 784, 23, 62, "Output",ExpressionUUID->"3ad0ea03-0eed-4dff-9401-6b7506532a3c"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> bersteinellipses.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     74408,       1435]
NotebookOptionsPosition[     72802,       1400]
NotebookOutlinePosition[     73159,       1416]
CellTagsIndexPosition[     73116,       1413]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"v", "[", 
    RowBox[{"x_", ",", "K_"}], "]"}], " ", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", "K"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"4", "K", 
          RowBox[{"(", 
           RowBox[{"x", "-", "K"}], ")"}]}]}], "]"}]}], ")"}]}], "-", 
    RowBox[{"1", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"v1", "[", "x_", "]"}], " ", ":=", " ", 
   RowBox[{"v", "[", 
    RowBox[{"x", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u", "[", 
    RowBox[{"t_", ",", "K_"}], "]"}], " ", ":=", " ", 
   RowBox[{"ArcCos", "[", 
    RowBox[{"v", "[", 
     RowBox[{
      RowBox[{"Cos", "[", "t", "]"}], ",", "K"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"u1", "[", "t_", "]"}], " ", ":=", " ", 
   RowBox[{"u", "[", 
    RowBox[{"t", ",", "1"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.838986743862485*^9, {3.838986814858618*^9, 3.838986979305656*^9}, {
   3.839058954304204*^9, 
   3.839059000379981*^9}},ExpressionUUID->"f97419cb-8b04-4b6b-ae21-\
fa6deecafd3b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"u", "[", 
   RowBox[{"t", ",", "K"}], "]"}], " ", "//", " ", "FullSimplify"}]], "Input",\

 CellChangeTimes->{{3.838986961498262*^9, 
  3.838986970056158*^9}},ExpressionUUID->"2c174f58-64fd-45d3-be40-\
8beb73668403"],

Cell[BoxData[
 RowBox[{"ArcSec", "[", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", "K"}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "K"}], "+", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["K", "2"]}], "-", 
       RowBox[{"4", " ", "K", " ", 
        RowBox[{"Cos", "[", "t", "]"}]}]}]]}]]}], "]"}]], "Output",
 CellChangeTimes->{{3.838986966972595*^9, 3.83898698091782*^9}, 
   3.839059026507786*^9},ExpressionUUID->"3ca7fa91-c7da-4773-8475-\
a152a70079e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TaylorSeries", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{
         RowBox[{"t", "+", "Pi"}], ",", "K"}], "]"}], ",", "t"}], "]"}], "//",
      "FullSimplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "t", ",", "0"}], "}"}]}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.839059169832121*^9, 3.839059270990992*^9}, {
  3.839059303653797*^9, 
  3.839059366194386*^9}},ExpressionUUID->"e931a79e-2b86-4c07-b9d0-\
3a7b06147374"],

Cell[BoxData[
 RowBox[{"TaylorSeries", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"Sin", "[", "t", "]"}], 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["K", "2"]}], "+", 
        RowBox[{"4", " ", "K", " ", 
         RowBox[{"Cos", "[", "t", "]"}]}]}]], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "2"], "+", 
           FractionBox[
            RowBox[{"K", "+", 
             RowBox[{"Cos", "[", "t", "]"}]}], 
            RowBox[{"1", "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["K", "2"]}], "+", 
               RowBox[{"4", " ", "K", " ", 
                RowBox[{"Cos", "[", "t", "]"}]}]}]]}]]}], ")"}], "2"]}]]}]]}],
    ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "t", ",", "0"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.839059177730904*^9, 3.839059204419958*^9}, {
  3.8390592455554447`*^9, 3.8390592753320932`*^9}, {3.839059308471553*^9, 
  3.839059318620029*^9}, {3.8390593561885853`*^9, 
  3.8390593633022346`*^9}},ExpressionUUID->"0cc513b0-e208-4e9a-a582-\
5ccbcc766052"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DU", " ", "=", " ", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"u", "[", 
       RowBox[{"t", ",", 
        RowBox[{"1", "/", "16"}]}], "]"}], ",", "t"}], "]"}], " ", "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{"DU", ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     RowBox[{"0.99", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.838988541301199*^9, 3.838988596390098*^9}, {
  3.839059043133423*^9, 
  3.8390591485208063`*^9}},ExpressionUUID->"8004373f-f2ff-4c59-848f-\
85e01b223c9a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1Xs4VGkYAPDJVM6ZJqRIm0vuGi2ZigbL5xIzpTBuqUW5pR2Fwm7GJZHU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       "]]},
     Annotation[#, "Charting`Private`Tag$4294#1"]& ]}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3.1101767270538954`, 0.6666453395770866},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{3.1101767270538954`, Pi}, {0.6666453395770866, 
     0.666685877084576}}, {{3.1101767270538954`, 3.141592653589793}, {
    0.6666453395770866, 0.666685877084576}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.838988596683857*^9, {3.839059039768512*^9, 
   3.839059149186079*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"],ExpressionUUID->"d65be0c8-6906-4170-967b-c0271e89c897"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rmax", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"I", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"Pi", "/", "2"}]}], ")"}]}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"97", "/", "100"}], " ", 
          RowBox[{
           RowBox[{"Cos", "[", "x", "]"}], "^", "2"}]}], " ", "+", " ", 
         RowBox[{"3", "/", "100"}]}], " ", "\[Equal]", " ", "0"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], " ", "/.", " ", 
    RowBox[{
     RowBox[{"C", "[", "1", "]"}], " ", "\[Rule]", " ", "0"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rmax", " ", "=", " ", 
   RowBox[{"ArcSinh", "[", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"3", "/", "97"}], "]"}], "]"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Reduce", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"x", ",", 
           RowBox[{"-", "1"}]}], "]"}], ",", "x"}], "]"}], " ", "\[Equal]", 
       " ", "1"}], ",", "x"}], "]"}], "/.", " ", 
    RowBox[{
     RowBox[{"C", "[", "1", "]"}], " ", "\[Rule]", " ", "0"}]}], "//", 
   "Simplify"}], " ", "//", "N"}]}], "Input",
 CellChangeTimes->{{3.838987144458599*^9, 3.838987212690102*^9}, {
  3.8389872429608803`*^9, 3.838987343461035*^9}, {3.838987381851255*^9, 
  3.8389875426271133`*^9}, {3.838988088107874*^9, 3.838988088934884*^9}, {
  3.838988289499003*^9, 
  3.838988316002288*^9}},ExpressionUUID->"149534f8-441d-471b-9807-\
71057262c13c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "\[Equal]", "1.51409188195404`"}], "||", 
  RowBox[{"x", "\[Equal]", "2.0520254336490775`"}]}]], "Output",
 CellChangeTimes->{{3.838988290422873*^9, 
  3.838988316956972*^9}},ExpressionUUID->"f18e96a3-3890-4d5d-aa49-\
7dfc0d558017"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"u", "[", 
       RowBox[{
        RowBox[{"y", " ", "+", " ", 
         RowBox[{"I", " ", "rmax"}]}], " ", ",", 
        RowBox[{"-", "1"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"u", "[", 
       RowBox[{
        RowBox[{"y", " ", "+", " ", 
         RowBox[{"I", " ", "rmax"}]}], " ", ",", "1"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.838987553794183*^9, 3.8389875957505817`*^9}, {
  3.8389876279949493`*^9, 3.8389881215225573`*^9}, {3.838988177982298*^9, 
  3.838988218538169*^9}},ExpressionUUID->"5eb0e838-e35a-46d6-8ed9-\
56f83c28900d"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0G1QC3AABvAddXpZ5ApXxxISyYq2zLw8UUqOJCVd69w5rqQid+SQOJWX
vGT1n5aXrZJRWsWWzU7NrrG6LjF1rXVCoqVO6SRh+fvw3HO/j8/jufdQ1P4p
DAZjBc3/ntrg0NrLPbverHvVM9JL4GWpX8Mq2AP+RIXbKPVEjd8+k/AQ8n4s
fTlGXTuG9pnyDHSZovv/UPe5Jo3XCbOwcYyXafuJ4LKbwUmuOYc4L0uOM/W9
JQIJQ34eL69mTmFRa1cN+++U5uFIi8vocuqu0GxdufAa1PWtsUHUEz5Mn1O6
6+CqOvxjqM+v7DhSrikAIzHudAq1K1+qaVUQBL67GJRLXbIh2Wa86gbUl6QZ
pdTscM42T5kYxjjzwufUmkgr2SK9iY7UzE0fqdv3CL1vCyWwxHoMLOujewLY
vF69FEkSbWo0dcaqgu4MXQlWL2QmZVHbIMGrRFMGg8t8XTd180ZdE1d1F7ND
lAtmfCa4Huqd1qwoR6zH1d/B1KyIkbrRKhnyzT1zlNSfduyKv1BxH/0fIgUj
1JUxmsm5sgdoH/rh7v+FgJeQszlUWgnTWjt7JXVUiltXkbAag3KlqrufgMlD
gyisBvzbdj2+FoJhdfrMD/oaTE08lp1FXfesQ3lUV4tw9entvgMEwXqp9Y7m
MXgnTv4u+0qwOMwYaVmtwOF8lZ/dIIFDk21ZgEoBftluSxp1W0tymEGhRGXB
9uHgIYKEt5z8kaoncD7ASWR+Iwjalfhxja8KfGvm+2zqRZ1iTm6FCsa2zs+T
1ANma6e7TI2cGhvJ32H6X6/BM0SqAXtrePecUfrPd8FjkbABVvZ0keEnwZVZ
xWu1TlrUb6n2Pj5O8KY2x4MbpYU4dF6bzy+C+AFBH8usRXzfwxTxBEFavGP6
98HnODMt1/7WX4LCdUkXxM6N4D6yFPJsRDCZdh6cHtOI1xWyLHdbEVjHEHFO
3IiLeQGlk9Qy+WzX1AV6rDPOLzJOE+Gph14SxHmBobfsvFJHEYrr+h3SBS9w
8JSfYyBThH/T1Y7n
        "]], LineBox[CompressedData["
1:eJwVVXk0FAoflSVCizyVUkm9IqFEXkyuJ0/WV6mQrSJ6LZK9xpYSniSKwVij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        "]], LineBox[CompressedData["
1:eJwtlWlUk2cahsFA2TKQ79MIUkUWxQo4iIANKDxvIzDUaKSKKC5UEQQZZbUi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        "]], 
       LineBox[CompressedData["
1:eJwVkHk0VYsfxT0kFPXuOfecm8pQpvCkUlLo20BJyXTLmEKvkkQPqTS9BqSk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        "]], LineBox[CompressedData["

1:eJwV0X1MDGAcB/BzXW8ilVy/x9EpCiWKpZqXfs1btPVKohrd1otMNS83UQwJ
vVg1z1GLKaMk1NjiNE9rC0Uvl4ZcaaWOTm9Hl1PI44/vvvvs++fXQZYcGisU
CAQePP87/MvQa7tkwNj0VRZrZynYGU3MgP44YLeoMqvZVMFeNI/UaNMAh91n
ZS4wUbCgYrPojgzA9DiTy2qhgsl81peVXQFMMh0K7fpN2YHhZn2XAlAUEts6
lzulZN9mm0JA+cNTNwOnKDttfq437TrgkQwL75ZflBV3NkpC7wAmBo0J9ROU
3cqNTLxQDhg9mKXdyl3hN/yktgJQ11YpLtZT9vSuVfjSh4DGdS6eweOUvUvd
nfe7BtAzMndPj46ybrfBTx5KQHS/uSaAu7/3hFt8LeBZp5TNyjHKfmy/0aSq
A7xWaCkqHaXMav6AqKwRsNbhvurqMGV2LfKwrtd836LyWshtf9as1LoFMFi0
vPH2EGVuWlfftHZA76bwhLpvlO1QHk4NUQNerFTJJVrKQpJErzK7ARetPGGr
HKQswlEhru0BbN8/oyOSOz7r6SPnfkDwKntc/pWypI0BwigN4Iiw820Yt/x7
V3D+V0Bp7xxrIXfGXsHI1BBg6kqbvvgvlGVbFqz3GAU8VOV5VMpdUL84O04H
WHrM0uGjhrISl23LVHpA/90jLyO4yz99kJsYAPXj+XULuKsKEhvWTQIG2S1R
fR6g7PlkruzOX/5vToXXSe6GB9JqtYDgdPnpnADuN7LqaSsjgkVK0U977g7x
psCtxgTT3Jlc30+Zuqmj+KQpQbe1GyxauftOxX2rMifoGjXv8T1u7WqDj8aC
oDhfk5LNrdNcuiixJBjjH+GXxG0okrwPtiJ46MB8p53c04H3nTJtCB7eNSDZ
wG1i5Hv0mS3B7+2pTsu5Z9e01Y+JCRpml/gBt+1BmbUzIdj0fEXKTG6JdHxf
pIRgwuhE1fRnyhzfnn+Qt5BgMukzMnC7XLD70yAl2LyxM+EHt8e6uwFTDgTV
9a09Ou5/NRKIIA==
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$28077#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{592.5390625, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, 2 Pi}, {-0.29852806945649674`, 0.29852806945649674`}}, {{
     0, 6.283185307179586}, {-0.29852806945649674`, 0.29852806945649674`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.838987592385453*^9, 3.838987596006448*^9}, {
  3.8389876283187313`*^9, 3.838987827998047*^9}, {3.838987858927505*^9, 
  3.8389881058636427`*^9}, {3.838988167676565*^9, 
  3.83898821900707*^9}},ExpressionUUID->"6cce7b40-8ecb-4725-91cc-\
90fbcf371975"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0H0s1AEcBvDzlqYjIk3smkpMJuXMe1+VvJRMDCt0eQnzOnmr5aXmPRnu
OH5MfudwxU7kvO2Kc3OGyXrx/tIW2ZDkpRddG31/fzx79vnzeQxD4r3vKdJo
NAsM1Up9amNLVk8u5jV9z22wGwSj1V57BocFPxU00inLW8+FzbDj4XVdPIty
22+Y0GpJhbv+R8wpL+tE7nayM2Fi8NdKPfqZ3pB6izgLdpL0Sig3mgTW0lry
QNifdoqyxHrTwocsBK1VBp+PnnXJljawi2FRaV+DstyUbpomLYViVYOIOnTe
hcn7DWIO2MuSmnloHTtSPCYqh4011XkSzbsUpbwrrACp4vhuLdrcnXnDUEBA
duKUAmWx1175NbIauJmaf2rQEyy2cQ27Fhak+o3V1B5Lc5slGQlPR1dZVehU
a858qpQHnGPLKgRaGYKMeGI+EIW3dLnokcvSYavuepBHvntchi51MY4bETXA
343QKTaa4bnVuSMUwMKHdbdi9NebfgH5TS/ARDodWoRu9hXvGwhegn7WbFQh
2iYox82FbIbcw1qOeWjvGL3ZSvYrYFUubKWj6TbQx3VtBcKDHvsIvdmToPVF
1graPhbjD9Cdbyc7kqVtYBJyNTwRfUVG7j0Xt8PnAV0iAn3G9ZPXqq0I2t3D
EsPQasMqfMtuEXilptsGo9+PRrkOiTqAY/Uv/zY6aJxZsiXsgjc7KUwPtJNf
xKK9WTe0JSXHuKFPTxPM3KZucOLRS5zRa3N708cFPRDeukI4UP8tDRk6k2II
NyvoOkv9sx3YzmX3gb/hQ+0D6KKjVQ4SdQlY+jpyaOiPbTknrLwlcH47Wi63
HYSAtcBlxpwEDo5MZfxAxwUcSthe74fxhII7U+gyx8h8QnMA1siK2Dr0zIxP
tIbvAHRlzAVVoxkp4JlFDICLUMgsQwtadHViT8rgOr23PAcdzC/MiVHBnc3f
kmPQ/wFlinVq
        "]], LineBox[CompressedData["
1:eJwV1Gk8lekfx/FSJMtEIiamUk1SVCLr+AqRUk1ltCCDaqbVUqhDhRoMkixN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        "]], LineBox[CompressedData["
1:eJwlWHk01ev3Pg4K5TifT0RCaLohGiQV9lskUZJIxjjGOHFQ5jkZS+Z5OGYZ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        "]], LineBox[CompressedData["
1:eJwV1nlUTXsbB/AmaRDX2fucfW5KiuZZM8VTV1GRRtFtcFGIBqkMle4tNCBF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        "]], LineBox[CompressedData["
1:eJwVzn0sFHAYB/DLyVtlXHK/nxPREGaoaQ7xWMWiFE1a0q2rKDVSMiTCufOy
GsLGUF5yjlyUUhiynaEQWSUvjbgVTlfcZlR67o9n33227/Z9LPjRQZc0GAyG
M54614fYyqEYAhfrF25d4/Z0psrPz6niCcRaWvVkoHsGllrmkwh4++Yde4A+
XqoTNiogkF7BDGlA87keYnEBgfvMznOT6CuKAdVEEYFq5YvH39DXK3iHWMUE
pg64jvxAp+imTyeVEbggY0+o0KVjfZygGgJC7+7mrW49nVX3QiNFtQS+SApt
Weg6b8Wr9joClpU8ARv9WmJwyuYpAeV+nUUL9MeEkNw/LQTGHFUCF/Skw48p
51YCudq9dm7o2elEh4h2Anq7FC890ctHyvuHu/DfyJA0X7SByZymuI+A69Mu
eQiaPRh3cuItgbY77l2haLM0nUrDQQId9sF3eWiHeXuvpBECCpaoORzt13oj
IXCcwHaxTHETHRil2SucJNAqpX/j0Kcti4zbvxJwSfZbTkBHZL9+bj1LYNYk
rCAFHeXpr3FWjv16f680dNzviRN53wl45jgNC9CCM4yl9UXc81mRZKFz9PM9
nH8SqDKdUuag87t354T/IrC8b9TsPrrCznfPsIoAkaw65qNrpz7Haa0S2OHm
tL0A3ZgfKXNfIxBzQzhZiO5Yu8ev+UegeLjcphgtk5o3jTMoWEdcFpeg3/Gb
NgyYFDal8fRL0aPGBwN8NlMYPCo6W4Ye7x8tva1NIbt1Jq8cPZMcvtCoS8Et
I1b6ED2/d5Ur30Ih0dHr2SP0L3lWJkefgpx5uKwCvVrC+XTCgEK4UWZ0JXoj
oMFKyKLQ665nW4XWYnrFthlRkJoO9Km9reV9t9KYwhOLkcBqtNFVvqE1pZB6
x+SN2hzzFV4oh4K+vZj9GG35IUOau5PCraX4YLXtROy/MnMK3KDcRLWd3SX+
6xYURHUKodr/ASRqesg=
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$28118#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{592.5390625, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, 2 Pi}, {-0.17366475189495054`, 0.17366475189495054`}}, {{
     0, 6.283185307179586}, {-0.17366475189495054`, 0.17366475189495054`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.838987592385453*^9, 3.838987596006448*^9}, {
  3.8389876283187313`*^9, 3.838987827998047*^9}, {3.838987858927505*^9, 
  3.8389881058636427`*^9}, {3.838988167676565*^9, 
  3.838988219196591*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\
eJzVnXlwlNm12NsSw2z22C/2q6TqvTh21Usl5XpJpfJSqST/pF6lKvkrlWd7
ZryMPTPMwGz2eGZYhh2Gfd/3fd9XCZBAEgi0sCMQCBBi0wJCIAm0gSS2k/M7
373N162Wul8lsZ2v6Kb19T3fPfcs957t3v6ffQZ+0u/zPgM//bDPj/5H/z5f
fvLphwN+9N+/6K+30r8ViaT9NBL5Vr8fRfgskYh/e3H9nLdI5K/tv3RpbW2V
hw8f2l8vGv2H2Ebnzp2Tixcv9tyotLRUKioqem50/vx52bNnj9y8ebPnRnv3
7pXKysr/w+5odOnSpf8/G6VEzMzMTLlx40bPjfbt2ydVVVV/OmJ+z/5+TZ7r
f8+fP5dnz57LU15PeT2TzidPpe3RY+l4/FQeP3maLp2Pn6ZJR+dTfWJH5xNp
D16RXvaeLu0dT7TdM3vq60kQqLKP/8b60ydaP02tHdLQ9EjqGh/K7XutUlXX
LDduN8nVmvtSXtkoZTfq5fzVe3KmvE5OlNVKcektOVJSLXmnKuXA8Ruyr/i6
ZBRclR35V2RrXrlszLkk67Mvypp9F2Rl5nlZllEqi3eekwXbS2Te1jMyZ/Np
mbnplEzfcFKmrjshk9ccl4mrj8n4lUdl7Ipi+WZ5sYxeViSjlhbKyCWFMmJx
oQxfXBhJk2GLCtJk6MIjkVdlyIIjMtheh2XQvMPy5ayDMnBuvn0eNC9fBs7L
VwLpnTQZMCc/0lsG6JcD5hyKvr6YeRBsv52EYOft41/BCGlu65S79x8agSqq
78v5a/fkuBLk4Okq2VN0TTbnXpaVey7oQM/a4MbpgBgAuIIbOH4+PU8+nZoj
H00+IB9OyJb3x2XJu2P2yTuj9sgvR2TKW8MyFI03h+6O/FjfM/jb7v9av//N
N3vl3bH7DOaD8dnSd+J++WjSAflkSo58ps/8/bRc+XxGng2Nvr6azVCNFkaX
wfMPGy5KQUipRC0w4oLjqKVFRvRv9DVGGTBGGTF2xVEluo4i8pKMX3VUJqw6
JhNWBy9lmH43ac1xpfKktcdlsntNWXciHa6mydT1+jZt/QkdjjaT/SopqUjo
Cfv431RCn8n9lnaputMsF280SJFKXaZK2aq9F2TmxlMyWhGG0X/QAX+sxOyj
RIFIEEzJJ78Ynim/VYJBZAj+xcw8YwKDZ7AwB4RnqzQu2nHWJHX9/osmwbu1
n6yj1yX3ZKUcOVsjR8/fllOX7si5irtSdr1eyqsaTTuu33ogN2ubTCBq7raY
9tQ2tJkm3VNBqVetamxut3GgZc1tHdLysFNaVesetj+WRx2BNqOJnYG2myY/
0VkADWVm0Bki8q+STFCF9vGHNnvc1b4v32yUPYXXZL5qHBoG43+nwoHgvD08
wwQL2iA4/VUXEAI0cN62M7I2q0x2Ha6QPB37iYu1Nt5rOs5qHeMdHRszBeN4
2PHY8FX8ftZ1ks3IyJDr168H6OXbF983/bmipDtw/KZ1hf7COuQblr0zeq+p
JqyBJTsPXzG2X7rZYN1DTiYsJU2kT9c+s7KypLq6Ougz1754w8hYqSJEn9PW
nzT9+NXIPfIL7fP303Ntwlm557wcUh2+XNlgbbWPz7pS/MqVKy8ofsDN4Ugn
1BqhKoQaI3Wo3yyd3/Yfu2FSotz/MonQZ9nHV00oilXYYAaPA1MEduOBS0aF
5oedkYFJnrXXPr5i1M46esOE/u3hjDZPp+Qy44AK2+Akj8m0jy+bXEKc/jqZ
vK26xcTBzK/yHBmW5BkZ9rG3dQmh0U2YXnTuFjI/Ign4LgcOCruPVJjI9tM5
b6/OtUqpUUm0Yqd9fMnERqcleVN7n7L2hNy61xL5pqv47N69W65duxbA7nCw
rIMQkJkFFFQzI2O6wmZnZ0tNTU0Au92+6KWzVr1q2AGdprOZPcYlEaltUbAG
A0E6daIZn4RIWx0Yc9EnqkyAKdYTkoBtcWCoM0sja0lFVePEJGCbHRiaD02h
y6nLdyYFYK84sKdPn8qTJ0/sr9fdvc7OTnGX/tXj49Nlx6Eryq7dmBWRycGz
X3byeOyYLj4TJ8qECRPk1KlTBlZcXCyrV692z31F1qxZI+Xl5fZdW1ubrFy5
UsaPHy8zZsyA5t12v8mNDqvnNzoZMWHoBOIw6O2eXl9fL8OGDZOSkhI5ffq0
jBw5UhobG+XWrVs8Mnj6q4YgX5tIbN8uo0aNsia5ubkG0tTUpCtoN7K70WHC
CsEy/cnkHGbfKQEmioRKmyxbtsyGxovPx48fl7Nnz0Ie/2BGffLkSfe0ALHJ
kyfLmTNnrB8ew3i44BDjunr1qkPspahi+LHynTVe7zpAKd5STh06XRmZGsUO
chw6dEgOHz5sLz6rbtnnuXPneuzmzJkjBw8e7BY7QAoLC80vY2ADBw6UO3fu
xGB34MABIx26pOQNsFvnHlnX2Cb9Ju1Xy+Uoqjs1zMjehtXMmTO9WJp45Ofn
pzu5bWhokI6ODpk6dWoUI/1aPvroI7s3YsQI650VOszIGK3e4L5YoWsMynK5
sjEyLRaNCxcumHB4rUE41MH0cpSXl2cCP2jQIPM9uehi3LhxEEOam5sd8RJI
tGcTy+d7Y7Nk/rYzkemx3TNERo4ULV++3D63t7d7KvD1/v375YMPPjAecMHe
4cOHm9CtXbvWnFjFPIYKCdHAFWAW1wnKo/GyY9X9+/fNasDXffDgQW/HYlQb
reF6pibhiRMntBtFSDE/evSoEc1foW6jPd5RCfhgfJbM3XomMiPosdvJbZ37
Yova8b/WlVdX3KQwax36mHR/0IVfbWZ59vx5amDputjfMous4GxNZGZXGFW3
FzBrXFf6eLPqMPlb2jriwNCJHTt2oBNhsHQ1TFtVBPZh7URmdYVBkm/fvh0L
g2uHDXLh2r14mC6SvtqjpxYX3sJXsw5h3CYAi6HEas8otS0xedZmX4zMThEm
9+RNRS8TuzwpzCqHnhLPrLPPpuZii6cGlm5mOya0gkbmpAhzSQ2AXyhz805V
JYKJYa6H2Xaw3MiAhsTBdOHsypBA4Mrg86mtlAAsJydHamtrw2DpZiBCBeaE
uUmY62GuqtuL6Zxz4mYimBgyeJhstYNZTdW8ThkG8x/XACszGcwK9wU2iYsZ
ROalCINnhkmJUqQKc7Xmgdn56iElgolhq4fJP1NlLv75a/XxMPAH+0DpHQuD
N/qhuvm19W2JYFgXWAxjYGZsDFwcFYNEuMXwdLn7AvMaqx5Hf34SGngYvFms
zeUZpSnD4B0zmewpupYyTOnVe0brYxdupwyD58oiw/SdKgyhG2itOCaCieGp
h1m0o8Q86Ja2zngY+LNt2zaM0ABmmX3Ry2J+U9Ydt9CMTpQJwLCH6urqwmDp
FhLExRyzvDiyIAlbPQwrEjMCK18CmBgyeBivDmuzylKGwcZ6x9yjqynD4Fbh
kx7UmdHBeN8Be0PND/vL2xNESd3lzJZ0s+u9j9GtQe/7I1IXiFGt78/7E5ik
Y8eOlTFjxpixwVVQUIBtE/UnsHNcyN+s5I0bN1p7TPyqqqqk3av0mvF3Vtcp
1713JpTVZnQDV1ZWZmYVBjn3VXq8EYgB6J0J7PnRo0fL3bt3LZg9ffp0efz4
cYz1FSOwHg2ltinGZVUMh4ZioAOQ+fPny6JFi+zF56KiIjP5J02a5J/KWNX4
cnIcYBW21bEDd+40n9ssZ6zYeFudaQ4nBcPt8uXLAXZLXAd7i67L+2qiqiMb
wk5NQXP56JoXn8EYQ/wf4UksXLjQFkGulpYWox9plzB2PJJHV1ZWQttY7Lar
R0rMteZuSywLextc2I2AHypV3oCGkwhr2I2AzoSruBgh5j85iTALnQMby8K1
2WXy4cRswtDxaCCgEF1FwYQU90SJ7NHA2UFmBwwYEHUj4NfixYvtM74W4LgT
3drxHg1C+8STHujyHIcG3StjbIhQHc4oOgEar5nKonJ9+/aNuhP37t0zhqBW
iJmilVSlWtUeI7Cjtk+sRvcy/sJr5EEJ7zUN2uMv+QvXF8eFIIJ6Ft32aNef
PgEWo9GJGiHCW7Zs4Wk9N0JeleQ9dxcjfX8mJPgjE3Pz5s0viLnUfcFKnKVe
0fGy2sjCrjCItk7fsTD4Dp+qoTBn8+l4mC6k9jBmYCkMhmkCmJhRepiG5nab
ozbmXEoZhnwWq/cuXb1Thamua4k6AanCXK5sNEe38NytlGFOXb5j7t3py3WJ
YGKY6GEwtFnjLt5oiIchzgJPdaKMhSGtRGoEnysBT48cOcKKFguzLvuiRWnv
Nj5MmackQJEDtcyS0iBYd5zBuPaEhd91rksNzBmMi9WmX1EcWZQiDGJKNk3R
TBmm/sFDeU/d1S155SnDEKlGFA6eqkwEE8NWD4MFhe9QUl4XDwNbN23a9IKt
HoacNAbFDTUo4mBgK0ZeY2NjLMzS3efM73zQ0p4Itxi2LnYsIm9PwINUq9r0
yciw2H1xv7nDusJdXZwijLe1cbtShSlzUYjC0hoPE9javS2uymrpLwJsukD7
5R9TnLAcf4VNcSwW/a77qKPvmvTTb1U6rlQ1+q6DRfqfWLiJNR/LhwWJi8kT
s4ELWxiznDbr16831MAFQ+ubb76x6KcaxN2u2h6FJbvOWa5dPRuPQmDW20iC
0C3vf2n3amtrZejQoaQuzSDCMsd+w6BVc9HsKkLqYAo2GFRYMRhSU6ZMMWJi
nvMMZKtbk3yRkx0yvaTd8b8VDY/hK9bbrFmzzJTixbiZiLBitKfgwd8zvwCT
2F+3b982pGAR19atW80yb2pqMiOUy8f5KyoqvPnrp0bsfvRCqR/guSAqrO2W
Ilqhy9GSKJIMF1uS4fGCFJAQWzNqnH8vbJzbBXXhrUcIS3jp0qWmXYSAcWzA
goi3GiphGx0EYQiGnDIgFsmLN+vNyzt8ptojGbbRCWz7CxtdyRk8+nWjNpKm
xq99DRarV682Z+Xjjz823oKxkjrG2YyZDxa5LzILrqnU7yX3G4+G2uNml+Pg
Pnr0yLw9dd4DNF4zrnEL0eOCcFiyeCSIHSKnitet3nkMiG8SrHzY/jgeA+xv
dAyZmj17tpnoarJ7L4HoO6pFMsDLEUTBM0AEcQ4RlHh/MwaNhe6LtvbH8sWs
g9TCRII1MGqjM3hYjMetxAhG9LLpJG4uAkSSgQvNx1lMs9h/b5sZuOevcNTf
E4CCBaoK9h297nvudp702GYWXrUwJZNVMpgFbhjEugnFs2y2dzxJDSzdakII
syzeeTayrCtMzEzhYY6X3bZp/Oj52/EwaC++k/4fC7NQDQ76aWh6FA+DMkF8
ZXAAM9990WJR4RxqbCLLu+IWI/HzQ7gFxl1NIpgYGsxzpIPV1N58PMkm59TA
0q28pc/4LFmy81xkRYow5Ch/pdJQdr0+Kcxchx5lOYPm5stwnZgfP3mWGli6
lat422ZlEs7OcV1R8UMJFsE6NQ3jwGDuhg0bXjB3TpTotdYVMr6qK3OJsZBi
NpjZritCvSOXFsrn03Mp4lnVFUNmqCiGs90XGNXUbmRrV6uTUGKW6+pBa7vV
XFHvofNQamDpsnrvBdPc05fvRNYkgZnpvqAs61dqFS3cfjayNgnMDIceKgjB
0VxVj2Rg0z0BlVczNp4yW/RMed26JCye5sCIXxLOh4g78q+sT8xiZVssGIUu
JNfJhjx99iwODC6z9hOxMbCpDoxSO9bBKWuPU0CwIQmXg/KGl0wjsZkJzFLi
19zWGdmYhC6THOzDjidWRvXW0AyrmlBfIrIpCexEB0sNFeWGVBctzyy1StfN
SWDHO1h0h9KuvhOyrQJQhx7Z2j3sm+4eZpILp0aC6rXettSx2GKNUEi8a9cu
YkM/d0RlDcaaIoZZVVX1lnsS6ylMUFMo8jcOKSp4yAPDbYw7XY0iP3GPwWSi
WohFtKSk5E0vjrrYEYwiv6dP/5fJh0BdBGZJ/BC++uorGTJkiHVAHYxaOf5r
Ro1NxVpBpAgrVe/Z12msqUz/ih8WCmXUPza4l016KXmcu+WMCT5eyx5dLTse
P3XjCsJ+GAiTJk0yCmJghrpmvScei5nHGLEn1Mz7m+71x4+TecxFVyM/d/ew
M+lAjWHXrrfBUanir2nTpkHon7oxYGti68ybN8/s6s8//9z+Z/37oWtDIbXO
OybAhOv7jMu2el58/L913bA9gAEQs+SCDWqE+3Gik5DPGyhgrsZM3DhReJwa
FD7RON8MtaPmRcUy8paTFAaCCQTz9Hs/Pox6DDesVsAgDwYWhtpfWZtXTFko
SCTHTDyBGA4FamuyyuTWvdZ/68bAPIAJDs+4KFiaMGGCHyK+z9dff23OI71i
N6t5nYCVWM/oxc8c6p4oxPF1qG+7pnCOqLSCRLw+oCL9+vWzgpRohelLZqcT
ISZ2i+tDwc8/s+9eMyklhEHKcEveZat0xlfGpkMLmRXV0Ph3bhgoLiF5Hgcv
oLMy048SviIj2Mg4C8i1LqcJRunnUj9KSLdq1SqLSagB/3P3QEiF9+L2l9g8
ogLp+0PvMPshPqoO/5TCfvbBXQZbbPLq6uof2O1vG0ep4GMFZOpGcqkIR3px
vDEr4DYhl6fPnv+de9qSJUssp4WZrc6YRxHhZZwkQcj+6ByAu5FgzH4y8mOG
mExflEYpxfwDuY2Dz+LG4Hi4zkt+zDoQ6d+/v/WFb8u0peTxY6a0B3+Dh2rT
N+z2d23MrY86pfJOk5y8eMcq79lewE4ASpyoIqZSntV93rYSopRIN8XRkf/o
5Ag3B86SM2E8JKo8Vsg1EQbEHmvXlcT1QAWvrrCXufXFVPWS0RA3jqGjmyzW
foDoJ5Mi85A+zy8p9xsbVDLmS2NDvT6Ae69bGTPGGy4VIduzynCq06kx3nTg
kszZctoKhftOzNYnqMjrQAgfE5eiYp4tClSp69r6X0KY0TPY4RqrtkaxpqCO
++gYKUbWhh4I4DEPFWNFicLCEH+Pdi6nG/lf9v5DU19GCXuph6cUGiPtdn2b
lFc2yNkrdVYtBTupuF67r4zUthWLUzTed8J+K5z55cigmBwVIPpHNTY7S5bs
Omtwxy/cNkpQv/7s+fP/SvcW1vLTkUsq2189jNka/L1DngockH/itu8wAEo3
YdeD1g7bDHDrbovlvSkuZY5iQwHuAsXV2UdvmJeyiR0ke89bpJgdJFgRzGOU
dLCRgfototvotv6fhqBHvmN/8jX2NirPNLB01zmrasgsvGZSQrckFdhVRNKs
OMnQfmQffxKzS4nhPXnihqjPwUlimA/bn9jU+6ClXeofPLJaLvZDsDeCjTKU
rpOCtx1EF2utxP3I2WAHEdMyqV+Gv1Wnqg0qzUjskt3nZL6qL9Y2+0fYlEIl
LHs+GCcLF8kOeKx87/2CHt/Xj8EmGXxfSMfmF/Z88Bx8zqW7Sy2Avz3/itGm
8Nwt0yjCBmhXm04vjI8poySWTswYvlI3KD7490YiVran+oF9WAopKgCilBEV
AHnU+Vwe6qul/ak8aHsi9c2dUne/XW7VP5LKuja5drtFyqub5OLNB1J6vVFK
Kurl5OV7crSsTgpLayW/5LbknqqR/SeqZW9xpewuvKGoX5NNeRWy7kC5rNp3
SZZllsmiXRdk7rZzMnNziUzdcFomrj0lY1eekJHLjsrQRcUyaL46mbMPy+cz
8+WTqQflo8l50m9yrvSdlCsfTsz9tr7l6ED5s59+9fGUPPls+iH5QkEAHbaY
vVnHZMKakzJtwxmZvfWsLNx5Xm32MlmTfdnQ2XH4umQW3ZQcRffIuVo5fvGu
nL3aIJerHsiNO61S29gu91sfy6PHz41c+u96QODv+dnv/n1fOhx51d7Tbf3A
nuWvN9w9Aoq+3XcT3Pt/2Y5oYny7nu6lCmvG1UushelScORI5C+194P66bAU
FRZIcRGvQjlaXCjHeB0tkuP64v+jep82hQVHbCm1omt96sGD+ZJ38JAcyMmV
/Tl5kn0gTxeerAN5vSVrf166vuVG/qns258nWdk5+n+uZOw9INsz1EHZsU/W
bdkjqzZmyNK1u2TByu0ye9lWmbZos0yat1HGzl4vo6avlaGTV8nA8SvkyzHL
5Hcjl8inwxdKv6EL5cPBC6TP1wvUSHl/0Hwd2fuDFsi7/efIewPnSZ9B8+WD
rxdom4VpNFYyfDR0kXw0zF6RNPlY33vJx8MXySfDFwevEYvT5NMRi7VpvyHz
+SSfjVyiTXn/a+v5C8Vg4ISVhhGYjVMMJ8/fKDMWb5a5y7bJwlU7ZNm6XbJ6
U4Zs2LZHNmzNkJ2Z2bI3Oxe6KH0OSk7uQcnNO2Q0O3QoXzkTFLArN5S2AQ+U
/mkQXtfJwiP5Snq7ZazRrxUlZYRiT/MCZQeg+jK2KvZHXEl8Xl6eynwgA5Ty
uVL5qFyE773xf7ndH6OPcDt0CEfrW7GqzkqLuhPIf9Xe0y0mSQaFv95w97CT
/L3vunt0Q+VGuB1qhFcfbod6YV+G23EPFzLcDjRZA8PtsADxpcLtiBDgfoXv
UR7P2hmGxYHBM+Cv79j7T5QE981F57uKK1ekieB6U5O0NDdJa0uztLWqWdLG
q0X/btLvHhh9Ghoa1d9skDt36+X2nXtSU6sezvbdkl90Ro6XXpf8k7qMFV6U
3YdKZcv+ElmTeUqW7jguCzYXy6x1BTJlVb6MW3pQRi7MkcFzsuWr6fvkd5My
5aPxmfJ+/xnyzter5a3BW+SnAzbKPwzYmCb/0H9D5O/sz58N3Cg/H7RJ3vx6
s7w9eLP8YsgW+eXQLfKrYVvl1/r6zcid8tsvp8u7w9bKe6N2SJ/RO+SDMTul
37hd8tmkDPnD1D0yYGaWDJ67X0YsyJExS/Jk4vJDMm31YZm1vkDmK4pLth2T
1RmnZfLc1bJqxxHZduCc7MwrlT35FySroExyii/JoePlUnCqQopLrsoJHfLp
spty7nKllFVUS/n1W3KtUq26W3d1ldgiV65ek3v1DUa65uYH8rC1WWehR20t
BPkzdkpd7S33V/AOuY3srVQ+KRP0HuyABfrSe8ogVejm5iZj1/bt29QBrU6D
fy/D0DQ4S/glkOXoi3CROi7fcyLBn2xlCIsJYRjCMmFx4h5ZtPh2Pufl27Ei
kgsLt+MeDmh8O8IV3d0Lw1J6GG6HE0vyM9wufC/cjhhWfDvIwM6Qb8VaUXia
3m9+w91DI/2977p7ZDt9xsG3Q+u9BebbEVFwSbOYdsQLwu2I1BHIC7cj8IIn
Gm7HLESMIXyPiACsCsPSztWUuXY/sHm/uua2+qhPzHmh8uXUpTrJP1PtdomX
m4HLLvFpzsYfurBA/dVD8vHkHPlgYq4ukvPl3RFb1LDN7q1vWZF/ba4t9m6/
iQfkd9PypP+cfBmiYOyWn6h27czNZ2XktDUyd0OBPr5M1u+/ZPb0riNXzb4m
SooXWMB+ZvWBTqr7UXLlLhXpcqmy0araq+paZUdGlly+Wi0NTe3mulBGHOxT
fur2KT9ze5Sfuz3K+AfSK0qlAlWX5hgq4UGiOGFq4oE3xd0jgtAcB8s9PPJw
O+ZPf0yHb0fE1gWsou2450uJw+2oawi3I9vrtifG4Oxc15h2vuQ4fM+5vVFY
7rlYV7QdoUnv8vp20MDfC7dzV7Rd+F6cIoXdNt8c/XfJ0+hjmSf8vTdC93x5
h2+HMLvagWg7lMYrl2/H/OTZ59uhHJ593w3dcxUm0XvMgZ6lHhab1StXkKr+
jnmcSB41RniRZBnZlb/hwEVZuOOsTFp7Qr6cslM+nhiEatUBjJgHmGYf/7mF
A0gKkM4cqC4gUUA2rbL3fEXmedmUUy4Zuaclu6jcVIODLU5frjNXlS3LuK+3
61vNpbUt7+rM2Xb9xy+26dsWfcW3prpGZe3Ri0Hq7NHR0R4z8FBWOzpwaiHi
5THZvTCsl9uwzMcTF+bFyzL3vCy/keBeuF28fCOP8f3SLl7mw/fCfcTLPAHg
eN0g+xL/PJcaiGkXvteDbvjIU1hu33JyVqty19kRxLpBAhbfuttq8kbEiBIi
okyIEbVuRNeCSMNfmIgRcOWEhcnrTsqinecsgsFET9b05KVa2weOKBFZIErC
84mgcFoDpUf/yeHGIuSnKx9Rg8WedX4MYZb4dmES9hC0CvaYv2zSe+9BuwVi
yEuye4yN406FdICvW7kPZUlsVyG1R+CNmFVFzX2LZz1yx84QTDLa9XAwwWbH
R8qIClXLlmeUGsns5JPRe+1/DqIgoMfhGxwzA8lYfGL6GNF9H0Ga83XT1gOK
K5pOUIzMMMGgMbrOsiASM6aOji1S9swEG/P9M4O08GuGA5khwqw885fu9Aj2
sx67UGsxeBZDrkldH+dzWkES/BUjHbuUiNjyqL5BLYjFxwgZck2LfQx+CMkQ
tWpcYcHLNv/k67wVnPCQYfv4mSCVAuEEeQwqWEptbW2uDqK35Sq/WV5kucqv
dY48UlJj6HEl2BvpDbRlDvyRyjKHU5BkIS3IhtGHbgQ97NsLCmVesm3JzMr0
Dm3vNLSFK0sSwi5xsASE2RbPDM9G0OdeRnrYhORLNhklQUJyBFeqbQmUHuo2
fbUe8UoSoJyXgghx9VCGudCBsa6wn5iRssOKa0n3UuKLiy6oZfbemCyTEg8W
V2EUlor5DowDaPxJQGy540pQZIRDjSD4ehyyC2T931WyUDLKlaAoxwuAr63B
vIR7e4uuhXciJqSHr61hMUfj0VB3cFVPYOE6GU4RQVtYlrkS1NjEgqXbyv52
GMNV3cP4OhlWexIHkB7DNyUwCo2C6gk2BxhMgqoXz2VfJ0NMnlo9KiBQ6ARg
nsvKsoivk0HR0PmTF11XCYpl8IDUTnYby4PDJEiVEEbHjO8GzLPYl9dQew0B
qWkymB6KZXx5DWsR5SefTcuxfcYpgaVbKQiSsXqvK3ZKUGATD7Mzv8KU8mr1
/aQwvowHQrP+oMheApOCpZvgvjN6D5vBgq7Wd4Xx/PUwbBwjF1VZ25QQBuaS
i4W5vu6HpQTRGx5CL0FXxLrU53Fg6ZbWwk1UAyToqofKHw9D9ok6gAvX67uF
8WTwMNSB2Pb5ts6kML4m6ZEuCog5G5T9bs6kYOlmhpPMzSx0yusKknwFO/Yc
foPfIYr9pP6GL03F2sbfD5er0oR71GcnqqT1XWNDUEWl9k5M14F78n3rkrCM
r2L3XhpWPmlrLmILlINQmbFgwQKzrnF/yC9TeAAcgeBEZeweD5JgdtTDw84E
ePzAsvXkqAnn+N2kxC4oFCFMg1dMf8RSsNp9yTg161QCY0oSYyH7rq5joiNp
pjgmkvujcIQ82jNn7sRg09ueTOmNv8hvFxcXB0/9tiFGIbWzwa2UhmIJmOJP
COJ/qlvi6tMpSaayiIgAyjLJIcoaR0Xohv1O6jfFYkRkl2pnf/FZ73mMsKap
qogvRidozKTL3mpYC0YW6wswgjxQFF+LF3roMcKHZEaiVDcRRji7YRpR2FFQ
UOCL0RHOcDE6rhA1/Eznv//97y0xT/ECm8vDguNVe4q7x7Ym0GDLaiI0/AYH
eEEcgM83btzwaDAqyrSgPZ4YxWZgjpuCPLtidFc31lV+PRrztp42W4RdT4nQ
QI8owPGHOvFZZdJXpBP8R02ojaIQh8APqCFF1MQjYEhQdxXpk53skqInd8wh
hl52HSa+KB1NAAxt0FEFtRevWaEEAUtfDwXCzDnQj9kemdbm3XcebJ8gGa3+
QkCDHuobPYy3knSlTxmGpRqHouRKXcowFAggJmpSdQvjJwIPQwL90ykHsJMS
woQXNQ+DCz3MLI+n3faDRulUENUk1mnssGkbTgYwW7ofj4fBVMYlj9I6BRhO
/cOPUFsiZRhdMa0W43BJdcownj+lV++lDGPrkMKobZQyDDVfFIVEPcEEMJ6n
HobSW+Npa2dCGM9TdmF4GI5xxet82P6k236YSNkt5mEw4SlSUcMm6XiCEuGg
fhrvlHMRvfWQFCwQH9x0Du0xmB5Kgz0MB0xChoXbS1KG8fs5VmSeTxmGGhlC
CRu9sZYCjNqQZksqe7uF8Wz1MOznwD2mCDkRDGxlvYOtEr0S7JkmP6NL85/V
Pu4/cqOkp0KnTEx2zf25EtNLDk4wVVyceWkwTnL8ySkYBayNxCh95R9WFIZ1
umvjjQR/YeexvHLSWCLj2/e91x08dqehNaZvf5gDa/C6devMcsO4JbfKPYxv
NbT9wS3YLMw/XJhTWFrcw9TRtSmR2eIxwG8jqhWdQuMwILXIY8iW4GbwGcuN
EapF5Q9uCR9CgiWKCQPhuIcJg92Y6PBAjwZpPKYJ9q92RSM4A49n+ovRFRUV
vZSgewxoUk5c8AUbkwLqsJG9YsUKa0MaASEe79Ag0Mkpys3e5YtDoxsjOxEa
+EFUVnB1OYolDSKk2XoRWzo61iFClPCr2QcJkyZEBHMRLofpUVhY6K1JxojN
xm2PEArLeD1d3EGdCa1Jz5aJa45Z0jZqzMShgXTgMZBPxzHjs0qHRwPPnVvs
LeXxXNAEzBk1UVrEGluoJzTYnWYnDj57nhANVIJzqDCUsdn5rNLnT8gBy/Cx
kli4eBY4J3RPSXAiHZng7j115tl0b54F+QU3QwSbxZkdYK+fNXBRw3vO0Rc8
F07cSTQj+L5Yl6loZpNXuK9EM5iHIU3R1x1nlSrMDV1jSRdw9GyqMJiCvwmb
gglgvGJ7GG8Knrt6NyFMeCnxMJykB0x1XUtXGFOdSGz98jgHSI4HH1kNlZQH
NWtzoGkPvd/WA0wwTfSy/Bk5I4KZHIuQEli6BSYJcXBUmcFsTw6D2/+hO+wk
VRjOMmdOzz9dlTLM4TPVFtMtr2zsFsbz1sNsyrlkpdrsu00EE+athyEYjn/6
qPNJt/3ghVJNM86Rm9iguUfrT0iQhu5xSF4aautbrZREpSLoakdyGPUobUHm
FIlUYfY4z7LGi2sKMGxd5xzV6PzeA8xYRwby8cBMXX8yGghMChYcQoeDHY3m
7uyesx5GNdx2YUfDpXEwnrPMnB7GjqCYtF8etHR02w+cVRvKnS0eZGM4QHXi
6heRtgRgfkhj3D0K2Mlrbc93Q9qVHIZMApNKhY+fpwAzftUxyyS0dzxJCvON
u8fO7Q/Ukon65buTw5BCh9xnyutShiGXTbypzc9bCWB8Tdlod490EpN+1IHL
6MpWNk3BVg+DdEM3ThpKBEM/wMHWUSG2kncguM/nbsD8kEa5eyXldRaKjoaC
MpPDTN9wyvbWR6f8HmBGuntsDiQdH02/7EkOQ8oe0t261xoD49d7zBlg2Djh
DToijhxH670EbAK/L46LsDXuJnZDIptghLtX4fDlkCwDDH77IGqjY2hj0RJW
xATyB8m4g2bChyt6YxCFHzx4sO2MwjIlSk6EM5EVNtxxlTmHbSoUIfnEZBwm
xAo52cOfuONirRbr1pEn8hbo2e0ms5grWOE2JTojcLi7R40CghINKuwLo9Hb
6hXD3gL2plrHicx07DLPLz6THgifDO+TkngLFLyhGkMcQSjbIFzD5npqCBNg
8o9wGNhWB9JsJ2ULHWxhW2k4FE9JNj4oL9g1xBGE2gTSpEXn3LKVFYtGaBe1
XS5d4U8rRAh5dBgdEudffvmlDR50lCeJbOShjhb+cIK56rj4mTwOCbiLN0Ay
i+wQn2tqaryzwFORHfbDemcBTxP3kXo95Am/O/4ceo+J5wr1R3+wnwfKsyIZ
ruwAk5cdKWEkj8VXwCXikb0cLQh5g4ZHgS79uTgoGIqmApMIg8EOAypDCANj
g5VWBBuo9wcY+ONfGT90CCgTYIVTFp4e2EqQZg5Db3O9Q8fD+m59j0QAKbQl
f+1+gcj9dkvCSW2Q65EfHwqOM9ht5YbaQSQZ7EAHS2nXst2l9iM7VBlGwyc5
3cMOcLAUA5AhpaKCGuEnPkaa2xXWp3v6O1h26H+ta8svR+yRnYcrXviEebGw
4bXsS4+zrkWsZ2SPMVWKS90PKRzq2q87fyfyhYO9cP2e/WoUOFNAEk035Xc/
3s8df9mXTH6ToCblQ1Qv+XXxcPfgwa/zBGVs+F4EBQjFu+Pt7XRUe0ZB98/4
xD2DCXtv8TUrBWA5/3CCxXFJpgfPKOr+GX3t/VWr6KNcDVMK04j1kJA97KCC
MFrWdLT7Z71v769btQSWKX7Hop1nbR5ljcOQJvfK+C5cu2enZNgzj3f/zF/b
+xvmO5PiYA8ov9zGbzyRB8N3oDAJEwvfetyKo1ZOwe9H+SKwU91LXnD2wPeN
DS3ut9HoBpZgKBNC4+gSVJ7qPtTefppLSUO4HHcHex/y45pF3aWzXSV26dIl
ckIlNthx+y8snYeksI0XkgU/YBdsO4V8/JYT5XT8fBds4USA5RmllrEAHyww
qr+Qdko6wAv24yVTPTV4/pGgVljNG3bWs4WVkH2n18gLsTiePw/Zg1+FfI13
jpXTNwJEr7qf+HtmARO/ifaxvYIf/uIkjTT7Ob+/dxtqH1shIAspJaOMsKmt
w+YH8lskHBgx0zhU5wfHwA5hvnWvxU7opJYGoUTHMOyuVN23aj/2Hpf4jbil
t4xTbCVH9xjp9oNXbNlcve+C5flsE+6Gk5b0H6uU44h9qEfVIQKE406QhV+m
C37JKyNKTXJQHM1CG9yZIQqHkGE0sgEXzhwru23cqlbOsYFY6RRQOPC83OkV
vaShuUPGztsuQ2ZsUzyO92JHcBrbH/Q75p/RL15p7PYNfinwx+GfELTKJ+IT
hO4YwxD3C4Io6tf+lwPthwLz7Yh2cOYEsz/okolPQTKJkiZCoRx/T56RsX/o
jp95L9iMbJLOnPYL94t+aVAlzX7W74dGIGwSdqpzQIXtVlZAHsKP1aCJlMrQ
KRoPUiDLwU3s52djOBvEmQmINFB1lnvipu2OZxcz2osKIAwICoL0zC2R1bE0
rW/qkFGzt8qAyVtk+JKiXsEvLCqV0uwXF/+zEY6D50f619JCE4D4nwskqYda
gR9JOoTF/Ryg7UZnUUPV2X0N8xEqavgXq2/MYsmMy4LHzESwinFtySu3H4La
daTCDmdDQPm9SaowEVp+RYzd/BQlM+7zOoUg4OWVwa/zQQOUAIVAOe49eGjK
g0JxXlFn8Ot1gbC1dD+LSvT60+doYg5uStQovLr3+CT8sejo/0xG9+fWKGVi
Jn1SSj8a3OPPD0e+9b8BW/6xJQ==\
\>"],ExpressionUUID->"5a4d246a-b782-40db-9675-289c1e11ec0d"]
}, Open  ]]
},
WindowSize->{808, 705},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1261, 40, 94, "Input",ExpressionUUID->"f97419cb-8b04-4b6b-ae21-fa6deecafd3b"],
Cell[CellGroupData[{
Cell[1844, 64, 251, 7, 30, "Input",ExpressionUUID->"2c174f58-64fd-45d3-be40-8beb73668403"],
Cell[2098, 73, 539, 16, 61, "Output",ExpressionUUID->"3ca7fa91-c7da-4773-8475-a152a70079e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2674, 94, 537, 16, 30, "Input",ExpressionUUID->"e931a79e-2b86-4c07-b9d0-3a7b06147374"],
Cell[3214, 112, 1265, 36, 92, "Output",ExpressionUUID->"0cc513b0-e208-4e9a-a582-5ccbcc766052"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4516, 153, 616, 18, 52, "Input",ExpressionUUID->"8004373f-f2ff-4c59-848f-85e01b223c9a"],
Cell[5135, 173, 16160, 284, 226, 3859, 81, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"d65be0c8-6906-4170-967b-c0271e89c897"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21332, 462, 1636, 48, 73, "Input",ExpressionUUID->"149534f8-441d-471b-9807-71057262c13c"],
Cell[22971, 512, 271, 6, 34, "Output",ExpressionUUID->"f18e96a3-3890-4d5d-aa49-7dfc0d558017"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23279, 523, 980, 27, 73, "Input",ExpressionUUID->"5eb0e838-e35a-46d6-8ed9-56f83c28900d"],
Cell[24262, 552, 14542, 263, 377, "Output",ExpressionUUID->"6cce7b40-8ecb-4725-91cc-90fbcf371975"],
Cell[38807, 817, 33979, 580, 374, 18311, 323, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"5a4d246a-b782-40db-9675-289c1e11ec0d"]
}, Open  ]]
}
]
*)



==> data/fixedpointdistance.jl <==
using ApproxFun, Poltergeist, JLD, LinearAlgebra

# See highprecision3.jl for all this stuff. This is just the Float64 version
const d = -1..1.;
const sp = Chebyshev(d)

struct Vpet
    tΦ::Float64
    i::Int
end
function (v::Vpet)(x)
    u = x - v.tΦ
    u / (1 + sqrt(1 - 4v.tΦ*u)) - 1/2 + v.i
end
struct DVpet
    tΦ::Float64
end
function (dv::DVpet)(x)
    1/2sqrt(1 - 4dv.tΦ*(x - dv.tΦ))
end


VM(tΦ) = [Vpet(tΦ,0),Vpet(tΦ,1)]
DVM(tΦ) = [DVpet(tΦ),DVpet(tΦ)]
const BM = [-1..0.,0..1.]

g(a) = 3/2*cos(8a)/8; dgda(a) = -3/2*sin(8a); d2gda2(a) = -3/2*8cos(8a)
pet_tΦ(tΦ) = MarkovMap(VM(tΦ),BM,diff=DVM(tΦ),dir=Reverse)
pet(Φ,ϵ) = pet_tΦ(g(Φ*ϵ))

#     # Llanp(Φ,ϵ) = Transfer(lanp(Φ,ϵ),sp)
struct TransferFunc{T,E,F} <: Function
    Φ::T
    ϵ::E
    μ::F
end
(t::TransferFunc)(x) = Poltergeist.transferfunction(x,pet(t.Φ,t.ϵ),t.μ)

const ϕf = Fun(sp,[0.,1.])#,0.,0.08,0.,0.0253,0.,-0.015])

@noinline function F(μ,ϵ,Φ)
        μ2 = Fun(TransferFunc(Φ,ϵ,μ),sp)
        μ2, sum(ϕf*μ2)
end

const ϵ = 2.7860333046509787922 # homoclinic tangency value
const N = 4*10^5 # number of iterates near the fixed point

using Roots
Φfp = fzero(Φ->sum(ϕf*acim(pet(Φ,ϵ)))-Φ,0.063,order=2);
Lfp = Transfer(pet(Φfp,ϵ)); μfp = acim(Lfp)


μ =  Fun(sp,[0.5,1e-4])

for i = 1:300000
    global μ
    μ = Fun(TransferFunc(sum(ϕf*μ),ϵ,μ),sp)
end

ctr = 0
dh = Array{Float64}(undef,N)
while ctr < N
    global μ
    global ctr
    μ = Fun(TransferFunc(sum(ϕf*μ),ϵ,μ),sp)
    dfp = norm((μ-μfp)')
    if dfp <= 1e-3
        global ctr
        ctr += 1
        dh[ctr] = dfp
        μ += (1-sum(μ))/2 # occasional correction so we stay as probability measures
    end
end

save("fixedpointdistance.jld","dh",dh,"ϵ",ϵ)


==> data/fixedpointdistance2.jl <==
# Computes data for Figure 9. Takes one argument N which is the number of
# points near the fixed point to take.

# See highprecision3.jl for all this stuff. This is just the Float64 version
using ApproxFun, Poltergeist, JLD, LinearAlgebra
const d = -1..1.;
const sp = Chebyshev(d)

struct Vpet
    tΦ::Float64
    i::Int
end
function (v::Vpet)(x)
    u = x - v.tΦ
    u / (1 + sqrt(1 - 4v.tΦ*u)) - 1/2 + v.i
end
struct DVpet
    tΦ::Float64
end
function (dv::DVpet)(x)
    1/2sqrt(1 - 4dv.tΦ*(x - dv.tΦ))
end


VM(tΦ) = [Vpet(tΦ,0),Vpet(tΦ,1)]
DVM(tΦ) = [DVpet(tΦ),DVpet(tΦ)]
const BM = [-1..0.,0..1.]

g(a) = 3/2*cos(8a)/8; dgda(a) = -3/2*sin(8a); d2gda2(a) = -3/2*8cos(8a)
pet_tΦ(tΦ) = MarkovMap(VM(tΦ),BM,diff=DVM(tΦ),dir=Reverse)
pet(Φ,ϵ) = pet_tΦ(g(Φ*ϵ))

#     # Llanp(Φ,ϵ) = Transfer(lanp(Φ,ϵ),sp)
struct TransferFunc{T,E,F} <: Function
    Φ::T
    ϵ::E
    μ::F
end
(t::TransferFunc)(x) = Poltergeist.transferfunction(x,pet(t.Φ,t.ϵ),t.μ)

const ϕf = Fun(sp,[0.,1.])#,0.,0.08,0.,0.0253,0.,-0.015])

@noinline function F(μ,ϵ,Φ)
        μ2 = Fun(TransferFunc(Φ,ϵ,μ),sp)
        μ2, sum(ϕf*μ2)
end

# Computes | μ |_{L^p(∂B_R,w)} for a natural weight w. When p = ∞ is | μ \_{H_R}.
function hardy_norm(μ,R=0.4,p=Inf)
    coefμ = Float64.(coefficients(μ))
    N = length(coefμ)-1
    fc = Fun(Chebyshev(d),coefμ.*cosh.((0:N)*R))
        # Real part of μ on the edge of the Bernstein ellipse
    fs = Fun(Ultraspherical(1,d),coefμ[2:end].*sinh.((0:N-1)*R))
        # Imaginary part of  μ on the edge of the Bernstein ellipse divided by √(1-x^2)
    ssq = Fun(Chebyshev(d),[1;0;-1])
        # 1 - x^2
    sqrt(norm(fc * fc + ssq * (fs * fs),p))
end

# Quickly computes | μ |_{L^2(∂B_R,w)} for a natural weight w.
# Is less than | μ \_{H_R} so provides a first pass
function hardyc2_norm(μ,R=0.4)
    coefμ_sq = Float64.(coefficients(μ)).^2
    N = length(coefμ_sq)-1
    sqrt(μ.coefficients[1]^2
        + sum(Float64.(μ.coefficients[2:end]).^2 .* cosh.((1:N)*2R))/2 )
end

const ϵ = 2.7860333046509787922 # homoclinic tangency value
const N = parse(Int,ARGS[1])::Int # number of iterates near the fixed point
const R = 0.4 # parameter of Bernstein ellipse
const maxdist = 1e-3 # ignore everything with H_R distance from fixed point greater than this

# Find fixed point
using Roots
Φfp = fzero(Φ->sum(ϕf*acim(pet(Φ,ϵ)))-Φ,0.063,order=2);
Lfp = Transfer(pet(Φfp,ϵ)); μfp = acim(Lfp)

# spinning up the system
μ =  Fun(sp,[0.5,1e-4])
for i = 1:30000
    global μ
    μ = Fun(TransferFunc(sum(ϕf*μ),ϵ,μ),sp) # just F
end

# Loop
ctr = 0
dh = Array{Float64}(undef,N)
while ctr < N
    global μ
    global ctr
    μ = Fun(TransferFunc(sum(ϕf*μ),ϵ,μ),sp)
    h2 = hardyc2_norm(μ-μfp,R)
    if h2 <= maxdist
        dfp = hardy_norm(μ-μfp,R)
        if dfp <= maxdist
            global ctr
            ctr += 1
            dh[ctr] = dfp
            μ += (1-sum(μ))/2 # occasional correction so we stay as probability measures
        end
    end
end

save("fixedpointdistance2-$N.jld","dh",dh,"ϵ",ϵ)


==> data/highprecision3.jl <==
# Computes a_ht, t_ht by shooting method
# Takes number of floating point precision bits as an argument


setprecision(BigFloat,parse(Int,ARGS[1]))

# Notation things:
# here external parameter t is called ϵ
# α = tΦ is called tΦ, or sometmes K

using JLD
using LinearAlgebra, Poltergeist, ApproxFun, Arpack
import ApproxFun.prectype

const arange = BigFloat("0.79276022950246490"),BigFloat("0.79276022950246492")
const ϵrange = BigFloat("2.786033304650978791"),BigFloat("2.786033304650978793")
# const arange = (BigFloat("0.6704964854334677",
#                 BigFloat("0.6704964854334680")#(#BigFloat("0.6704964"), BigFloat("0.6704965"))
# const ϵrange = (BigFloat("2.59517758257981921"),
#                 BigFloat("2.59517758257981924"))#(BigFloat("2.59517758"), BigFloat("2.59517759"))

const meigfp_canonical = 2.19 # approximately minus of the unstable eigenvalue of the fixed point
const stablefp_canonical = 0.255 # approximately the leading stable eigenvalue of the fixed point


const ahom_countback = round(Int,-log(meigfp_canonical,eps(BigFloat))/3)
    # how many steps back from the nominal starting point we go
const ahom_bouncetime = 5
    # a fixed number of steps to take after the nominal starting point
const ahom_countfwd = round(Int,-2log(meigfp_canonical/stablefp_canonical^2,eps(BigFloat))/3)
    # how many steps forward to go (i.e. from the point the orbit starts heading back towards the fixed point)

## 106 bits
# const arange = (BigFloat("0.514784311506227039"),
#                 BigFloat("0.514784311506227039409912136913374"))
# const ϵrange = (BigFloat("30.0618313922964906552734375"),
#                 BigFloat("30.061831392296490660400390625"))

using ApproxFun, Poltergeist, Random
const d = -BigFloat(1)..BigFloat(1); # domain of microscopic maps
const sp = Chebyshev(d) # polynomial approximation basis for transfer operator

const BF = round(Int,precision(BigFloat)+10) # the order of approximation to use, think this should be OK

# Struct encoding inverse branches
struct Vpet{T}
    tΦ::T # α in the paper
    i::Int # branch number ∈ {0,1}
end
function (v::Vpet)(x)
    u = x - v.tΦ
    u / (1 + sqrt(1 - 4v.tΦ*u)) - 1/2 + v.i
end
# Struct encoding derivative of inverse branches
struct DVpet{T}
    tΦ::T # α in the paper
    # its the same for all branches
end
function (dv::DVpet)(x)
    1/2sqrt(1 - 4dv.tΦ*(x - dv.tΦ))
end

# Things we need to make the MarkovMap
VM(tΦ) = [Vpet(tΦ,0),Vpet(tΦ,1)]
DVM(tΦ) = [DVpet(tΦ),DVpet(tΦ)]
const BM = [BigFloat(-1)..BigFloat(0),BigFloat(0)..BigFloat(1)]

g(α) = 3/2*cos(8α)/8; dgdα(α) = -3/2*sin(8α); d2gdα2(α) = -3/2*8cos(8α)
pet_tΦ(tΦ) = MarkovMap(VM(tΦ),BM,diff=DVM(tΦ),dir=Reverse) # MarkovMap f_α
pet(Φ,ϵ) = pet_tΦ(g(Φ*ϵ)) # MarkovMap f_{tΦ} with t, Φ as inputs.
#     # Llanp(Φ,ϵ) = Transfer(lanp(Φ,ϵ),sp)

# Struct encoding L_{tΦ}μ for given Φ, t, μ
struct TransferFunc{T,E,F} <: Function
    Φ::T
    ϵ::E
    μ::F
end
(t::TransferFunc)(x) = Poltergeist.transferfunction(x,pet(t.Φ,t.ϵ),t.μ)

const ϕf = Fun(sp,BigFloat.([0,1])) # mean-field function

# The thermodynamic limit map!
function F(μ,ϵ,Φ=sum(ϕf*μ))
            μ = Fun(TransferFunc(Φ,ϵ,μ),sp,BF)
#            chop!(μ)
        μ, sum(ϕf*μ)
end

# This half_petfn stuff is for where we do the JAdjStruct stuff in trying
# to find the left unstable eigenfunction iteratively
function half_petfn(x,K) # i.e. the non-doubling step of f_α
    x + K*(1 - x^2)
end

function half_petfn_onx(x,K) # (1-half_petfn)/(1-x)
    1 - K*(1+x)
end
# √((1-x^2)/(1 - half_petfn^2))
Cderivative(x,K) = 1/sqrt(half_petfn_onx(x,K)*half_petfn_onx(-x,-K))

struct HalfTransferAdjFunc{T,E,F} <: Function
    Φ::T
    ϵ::E
    μ::F
end
function (t::HalfTransferAdjFunc)(x)
    K = g(t.Φ*t.ϵ)
    t.μ(half_petfn(x,K)) * Cderivative(x,K)
end

# Constructing the transfer operator of the doubling map for the JAdjStruct stuff
doublingmap = MarkovMap([x->x/2,x->(x+1)/2],[0..BigFloat(1/2),BigFloat(1/2)..1],diff=[x->one(x)/2,x->one(x)/2],dir=Reverse)
Ldoubling = Transfer(doublingmap)[1:BF,1:BF]
Ldoubling[2:2:end,1:2:end] .= 0
Ldoubling[1:2:end,2:2:end] .= 0

# Operators for differentials of F
dKdΦ(Φ,ϵ) = ϵ*dgdα(Φ*ϵ)
d2KdΦ2(Φ,ϵ) = ϵ^2*d2gdα2(Φ*ϵ)
dKdϵ(Φ,ϵ) = Φ*dgdα(Φ*ϵ)

# reliable definition of f_α,
function petfn(x,K)
    w = 2x - sign(x)
    w + K*(1 - w^2)
end

# X_α
function X(x,K)
    u = x - K
    vx = 2u / (1 + sqrt(1 - 4K*u))
    1 - vx^2
end

# X^1_α := ∂X_α/∂α
function dXdK(x,K)
    SQ = sqrt(1 - 4K*(x-K))
    (1 - K*x + K*(2K-x)/SQ - SQ)/K^3
end

# Some transfer operator structs for the diferentials
struct XTfPrd{T,E,F} <: Function
    K::T
    T::TransferFunc{T,E,F}
end
(XT::XTfPrd)(x) = X(x,XT.K)*XT.T(x)

struct dXdKTfPrd{T,E,F} <: Function
    K::T
    T::TransferFunc{T,E,F}
end
(XT::dXdKTfPrd)(x) = dXdK(x,XT.K)*XT.T(x)

struct XFn{T} <: Function
    K::T
end
(XX::XFn)(x) = X(x,XX.K)

# The differential of F: (D_{μ}F_{tΦ})*pert
# J for "Jacobian"
function J(pert,μ,ϵ,Φ=sum(ϕf*μ))
    K = g(Φ*ϵ)
    μnewTF = TransferFunc(Φ,ϵ,μ)

    ∂L∂K = -Fun(XTfPrd(K,μnewTF),sp,BF+1)'
    dKdΦf = dKdΦ(Φ,ϵ)
    dΦdμ = sum(ϕf*pert)

    ∂L∂K * (dKdΦf*dΦdμ) + Fun(TransferFunc(Φ,ϵ,pert),sp,BF)#, Fun(μnewTF,sp)
end

# Some stuff for the Hessian
function ∂Lμ∂Φ_12(μ,ϵ,Φ=sum(ϕf*μ))
    K = g(Φ*ϵ)
    dKdΦf = dKdΦ(Φ,ϵ)
    d2KdΦ2f = d2KdΦ2(Φ,ϵ)

    μnewTF = TransferFunc(Φ,ϵ,μ)

    ∂Lμ∂K = -Fun(XTfPrd(K,μnewTF),sp,BF+1)';
    ∂2Lμ∂K2 = -Fun(x->X(x,K)*∂Lμ∂K(x),sp,BF+1)' - Fun(dXdKTfPrd(K,μnewTF),sp,BF+1)'

    ∂Lμ∂Φ = dKdΦf * ∂Lμ∂K
    ∂2Lμ∂Φ2 = dKdΦf^2 * ∂2Lμ∂K2 + d2KdΦ2f * ∂Lμ∂K

    ∂Lμ∂Φ, ∂2Lμ∂Φ2
end

# Hessian of F: H_{μ}F_{tΦ}[pert,pert]
function Hess(pert,μ,ϵ,Φ=sum(ϕf*μ))
    K = g(Φ*ϵ)
    dΦdμ = sum(ϕf*pert)


    _, ∂2Lμ∂Φ2 = ∂Lμ∂Φ_12(μ,ϵ,sum(ϕf*μ))


    ∂Lpert∂K = -Fun(XTfPrd(K,TransferFunc(Φ,ϵ,pert)),sp,BF+1)';
    ∂Lpert∂Φ = dKdΦ(Φ,ϵ) * ∂Lpert∂K


    2dΦdμ * ∂Lpert∂Φ + dΦdμ^2 * ∂2Lμ∂Φ2
end

# D_{μ}F_{tΦ} as an operator
function Jop(μ,ϵ,Φ=sum(ϕf*μ))
    K = g(Φ*ϵ)
    μnewTF = TransferFunc(Φ,ϵ,μ)

    ∂L∂K = -Fun(XTfPrd(K,μnewTF),sp)'
    dKdΦf = dKdΦ(Φ,ϵ)
    dKdμ = DefiniteIntegral(sp)*Multiplication(dKdΦf*ϕf,sp)

    ∂L∂K * dKdμ + Transfer(pet(Φ,ϵ))#, Fun(μnewTF,sp)
end

# D_{μ}F_{tΦ} as a struct that you can multiply by. Faster than the above.
struct JStruct{F,T}
    μ::F
    ϵ::T
    Φ::T
    ∂L∂Φf::F
end
JStruct(μ,ϵ,Φ=sum(ϕf*μ)) = JStruct(μ,ϵ,Φ,-Fun(XTfPrd(g(Φ*ϵ),TransferFunc(Φ,ϵ,μ)),space(μ),BF+1)' * dKdΦ(Φ,ϵ))
import Base.*
(*)(JS::JStruct,pert) = JS.∂L∂Φf * sum(ϕf*pert) + Fun(TransferFunc(JS.Φ,JS.ϵ,pert),space(JS.μ),BF)

# Functional φ = ∫dx ϕ
const ϕf_adj = (DefiniteIntegral(sp) * Multiplication(sp,ϕf))[1:BF]

# L^2 adjoint of D_μ F_{tΦ} in a Chebyshev basis
struct JAdjStruct{F,T}
    μ::F
    ϵ::T
    Φ::T
    ∂L∂Φf::F
end
JAdjStruct(μ,ϵ,Φ=sum(ϕf*μ)) = JAdjStruct(μ,ϵ,Φ,-Fun(XTfPrd(g(Φ*ϵ),TransferFunc(Φ,ϵ,μ)),space(μ),BF+1)' * dKdΦ(Φ,ϵ))

function (*)(JS::JAdjStruct,pertadj)
    sp = space(JS.μ)
    Lpertadj = copy(pertadj); Lpertadj[1] /= 2
    # dividing and multiplying by 2 because Chebyshev polynomials are orthogonal but not orthonormal,
    # so when we do this adjoint trick we run into problems!!
    Lpertadj = coefficients(Fun(HalfTransferAdjFunc(JS.Φ,JS.ϵ,Fun(sp,Lpertadj)),sp,2BF))[1:BF]
    Lpertadj[1] *= 2
    Lpertadj = Ldoubling' * Lpertadj

    ϕf_adj*dot(coefficients(JS.∂L∂Φf),pertadj) + Lpertadj
end

# First guess for interative computation of μ^*_t
μfp_guess = Fun(sp,BigFloat.([0.50304, 0.09566, 0.0090956, 0.00086484, 8.2231e-5, 7.8187e-6, 7.4343e-7, 7.0687e-8, 6.7211e-9, 6.3904e-10]))

# Iteratively computating μ^*_t
function get_fpvals(ϵ)
    μ = μfp_guess; Φ = sum(ϕf*μ)
    # Finding the fixed point by making the fixed point stable.
    # Jacobian of iteration is Jfp*(2I+Jfp)/3
    # Non-1 leading eigenvalue is eig_3*(2+eig_3)/3 = 0.192 (stablefp_canonical ~ 0.255)
    # could also be eig_1*(2+eig_1)/3 =
    for i = 1:ceil(Int,log(max(stablefp_canonical*(2+stablefp_canonical)/3,abs(meigfp_canonical*(2-meigfp_canonical)/3)),eps(prectype(space(μ)))))+20
        μ, Φ = F(μ,ϵ)
        μn, Φn = F(μ,ϵ)
#         i % 100 == 0 && norm(μ-μn) < 1000eps(prectype(space(μ))) && break
        μ = (2μ + μn)/3
    #     μ, _ = F((μ + μn)/2,ϵht)
#         i % 10 == 1 && println(Φn-Φ)
        Φ = Φn
    end
    μ, Φ
end

# Iterative computation of right unstable eigenfunction and eigenvalue
# power method
# should get O((eigfp / eig_3)^-n) ~ O(7.8^-n) convergence
function get_Eufp_eigfp(ϵ,μfp,Jfp = JStruct(μfp,ϵ))
    Eufp = copy(μfp)
    Eufp = Eufp - Jfp * Eufp # remove component in the 1-eigenspace
    meigfp = BigFloat(1)
    for i = 1:ceil(Int,-log(meigfp_canonical/stablefp_canonical,eps(prectype(space(μfp)))))+20
#         if i % 50 == 1 # to remove the 1
#             Eufp = Eufp - Jfp * Eufp
#             Eufp /= norm(coefficients(Eufp))
#         end
        Eufp = Jfp * Eufp
        meigfp = norm(coefficients(Eufp))
        Eufp /= meigfp
#         i % 10 == 1 && println(norm(coefficients(meigfp*Eufp + Jfp * Eufp)))
    end
    Eufp, -meigfp
end

# Iterative computation of right unstable eigenfunctional, which annihilates the stable subspace
# power method
# should get O((eigfp / eig_3)^-n) ~ O(7.8^-n) convergence
function get_Esfp_perp(ϵ,μfp,Jadjfp = JAdjStruct(μfp,ϵ))
    Esfp_perp = [BigFloat.([0.021407, -0.679929, -0.011042, 0.600934, -0.010901, -0.215931, 0.030221, 0.280827, -0.019941, -0.066312]);zeros(BF-10)]
    Esfp_perp = Esfp_perp - Jadjfp * Esfp_perp
    for i = 1:ceil(Int,-log(meigfp_canonical/stablefp_canonical,eps(prectype(space(μfp)))))+20
#         if i % 50 == 1 # to remove the 1
#             Eufp = Eufp - Jfp * Eufp
#             Eufp /= norm(coefficients(Eufp))
#         end
        Esfp_perp = Jadjfp * Esfp_perp
        meigfp = norm(Esfp_perp)
        Esfp_perp /= meigfp
#         i % 10 == 1 && println(norm(meigfp*Esfp_perp + Jadjfp * Esfp_perp))
    end
    Esfp_perp
end

# Gets the second term of the local unstable manifold Taylor expansion.
# doing a power expansion of (eigfp^2 - Jfp)\Hess(Eufp,μfp,ϵ).
# To speed the convergence we separate the projection of Hess(...) in the eigfp-eigenspace
# Hess(...) has no component in the 1-eigenspace so should get O((eigfp^2 /eig_3)^-n) convergence ~ 15.5^-n
function get_hessian(ϵ,μfp,Eufp,Esfp_perp,eigfp,Jfp)
    hiter = Hess(Eufp,μfp,ϵ)/eigfp^2
    hiter_1 = Eufp * (dot(Esfp_perp,coefficients(hiter))/dot(Esfp_perp,coefficients(Eufp)))
    hiter -= hiter_1
    hsum = copy(hiter)
    ctr = 1
    while norm(coefficients(hiter)) > eps(prectype(space(μfp)))
        hiter = (Jfp * hiter) / eigfp^2
        hsum += hiter
#         ctr += 1; ctr % 10 == 1 && println(norm(coefficients(hiter)))
    end
    hsum + hiter_1/(1-1/eigfp)
end


## Root-finding algorithm with bracketing
function better_fzero_inner(f,a::T,b::T,tol=10eps(T)^(2/3)) where T
    @assert b > a
    fa = f(a); fa == 0 && return a, (a,b)
    fb = f(b); fb == 0 && return b, (a,b)
    @assert sign(fa) != sign(fb)
    while b - a > tol*max(abs(a),abs(b))
        c = (a+b)/2
        fc = f(c)
        fc == 0 && return c, (a,b)
        if sign(fc) == sign(fa)
            a = c; fa = fc
        elseif sign(fc) == sign(fb)
            b = c; fb = fc
        else
            error("Sign of f(midpoint) = $fc does not match f(a) = $fa or f(b) = $fb. Something's wrong.")
        end
    end
    (a+b)/2, (a,b)
end

## Also rootfinding with bracketing when you have a bracketing algorithm on the inside
function better_fzero_outer(f,a::T,b::T,innerrange,tol=10eps(T)^(2/3)) where T
    @assert b > a
    fa, bracka = f(a,innerrange); fa == 0 && return a
    fb, brackb = f(b,innerrange); fb == 0 && return b
    @assert sign(fa) != sign(fb)
    innerrange = extrema([bracka...,brackb...])
    while b - a > tol*max(abs(a),abs(b))
        c = (a+b)/2
        fc, brackc = f(c,innerrange)
        fc == 0 && return c, (innerrange[1] + innerrange[2])/2
        if sign(fc) == sign(fa)
            a = c; fa = fc; bracka = brackc
        elseif sign(fc) == sign(fb)
            b = c; fb = fc; brackb = brackc
        else
            error("Sign of f(midpoint) = $fc does not match f(a) = $fa or f(b) = $fb. Something's wrong.")
        end
        innerrange = extrema([bracka...,brackb...])
    end
    (a+b)/2, (innerrange[1] + innerrange[2])/2, (a,b), innerrange
end


# Finds the ϵ for which a_{homoclinic} gives you a tangency
function tangency_opt(ϵ,arange)
    μfp, Φfp = get_fpvals(ϵ)
    Jfp = JStruct(μfp,ϵ)
    Eufp, eigfp = get_Eufp_eigfp(ϵ,μfp,Jfp); Eufp /= sign(coefficients(Eufp)[1]) * norm(coefficients(Eufp))
    Esfp_perp = get_Esfp_perp(ϵ,μfp); Esfp_perp /= sign(Esfp_perp[1]) * norm(Esfp_perp);
    hfp = get_hessian(ϵ,μfp,Eufp,Esfp_perp,eigfp,Jfp)

    Vufp_approx(t) = μfp + Eufp * t + hfp * t^2/2
    dVufp_approx(t) = Eufp + hfp * t

    # change ahom starting point to work appropriately with the floating point error
        # will take you back one-third of the floating-point digits

    # should really be atan for tangency
    ahom, abracketing = better_fzero_inner(ahom -> begin
            #@time begin
                ahom0 = ahom
                ahom /= eigfp^ahom_countback
                Nt = ahom_bouncetime+ahom_countback+ahom_countfwd; Nt_start = ahom_countback
            #     println(ahom)
                perthom = dVufp_approx(ahom*eigfp^(-Nt_start))#/eigfp^(Nt_start+ahom_countback)
                for j = -Nt_start:-1
                    perthom = J(perthom,Vufp_approx(ahom*eigfp^j),ϵ)/eigfp
                end
                μhom = Vufp_approx(ahom);
                for j = 0:Nt-1
                    perthom = J(perthom,μhom,ϵ)
                    j <= ahom_countback && (perthom /= eigfp)
                    μhom, _ = F(μhom,ϵ)
                end
        #             S = dot(Esfp_perp,coefficients(pad!(μhom-μfp,BF)))
                dSda = dot(Esfp_perp,coefficients(perthom))
                println((ahom0,dSda)); flush(stdout)
                dSda
            #end
#     #         println("S = $S, dSda = $dSda")
#             ahom -= S/dSda
        end, arange...)

    Nht = ahom_bouncetime+ahom_countback+ahom_countfwd; Nht_start = ahom_countback

    μht = Vufp_approx(ahom/eigfp^ahom_countback);
    for i = 1:Nht
        μht, _ = F(μht,ϵ)
    end
    S = dot(Esfp_perp,coefficients(μht-μfp))
    println("*** ϵ *** ",(ϵ,S)); flush(stdout)

#     return ahom
    return S, abracketing
#     # maybe 10^10 should be (eps(BigFloat))^(-2/3)? have forgotten how the code works lolol
end

# Does Everything
ϵht, ahom, ϵrangen, arangen = better_fzero_outer(tangency_opt,ϵrange...,arange) # 30.061831390, 30.061831394

save("highprecision3-$(precision(BigFloat)).jld","aht",ahom,"ϵht",ϵht,"arange",arangen,"ϵrange",ϵrangen)


==> data/quadratic3.jl <==
# Computes data for Figure 7
# Takes number of floating point precision bits as an argument

setprecision(BigFloat,parse(Int,ARGS[1]))

using Distributions, Roots, JLD
using Statistics, Random, LinearAlgebra, Poltergeist, ApproxFun, Arpack
import ApproxFun.prectype

# Load aht, ϵht from files.
aht = load("highprecision3-$(ARGS[1]).jld")["aht"]
ϵht = load("highprecision3-$(ARGS[1]).jld")["ϵht"]
as = aht .+ range(-1e-7,1e-7,length=51) # the set of a values we will look at for fixed ϵ = ϵht

# Same stuff as highprecision3.jl

begin
    const meigfp_canonical = 2.19 # approximately minus of the unstable eigenvalue of the fixed point
    const stablefp_canonical = 0.255 # approximately the leading stable eigenvalue of the fixed point


    const ahom_countback = round(Int,-log(meigfp_canonical,eps(BigFloat))/3)
        # how many steps back from the nominal starting point we go
    const ahom_bouncetime = 5
        # a fixed number of steps to take after the nominal starting point
    const ahom_countfwd = round(Int,-2log(meigfp_canonical/stablefp_canonical^2,eps(BigFloat))/3)
        # how many steps forward to go (i.e. from the point the orbit starts heading back towards the fixed point)
    println(ahom_countfwd)

    ## 106 bits
    # const arange = (BigFloat("0.514784311506227039"),
    #                 BigFloat("0.514784311506227039409912136913374"))
    # const ϵrange = (BigFloat("30.0618313922964906552734375"),
    #                 BigFloat("30.061831392296490660400390625"))

    begin
        using ApproxFun, Poltergeist, Random
        const d = -BigFloat(1)..BigFloat(1);
        const sp = Chebyshev(d)

        const BF = round(Int,precision(BigFloat)+10) # the order of approximation to use, think this should be OK

        struct Vpet{T}
            tΦ::T
            i::Int
        end
        function (v::Vpet)(x)
            u = x - v.tΦ
            u / (1 + sqrt(1 - 4v.tΦ*u)) - 1/2 + v.i
        end
        struct DVpet{T}
            tΦ::T
        end
        function (dv::DVpet)(x)
            1/2sqrt(1 - 4dv.tΦ*(x - dv.tΦ))
        end


        VM(tΦ) = [Vpet(tΦ,0),Vpet(tΦ,1)]
        DVM(tΦ) = [DVpet(tΦ),DVpet(tΦ)]
        VM(tΦ) = [Vpet(tΦ,0),Vpet(tΦ,1)]
        DVM(tΦ) = [DVpet(tΦ),DVpet(tΦ)]
        const BM = [BigFloat(-1)..BigFloat(0),BigFloat(0)..BigFloat(1)]

        g(a) = 3/2*cos(8a)/8; dgda(a) = -3/2*sin(8a); d2gda2(a) = -3/2*8cos(8a)
        pet_tΦ(tΦ) = MarkovMap(VM(tΦ),BM,diff=DVM(tΦ),dir=Reverse)
        pet(Φ,ϵ) = pet_tΦ(g(Φ*ϵ))
    #     # Llanp(Φ,ϵ) = Transfer(lanp(Φ,ϵ),sp)
        struct TransferFunc{T,E,F} <: Function
            Φ::T
            ϵ::E
            μ::F
        end
        (t::TransferFunc)(x) = Poltergeist.transferfunction(x,pet(t.Φ,t.ϵ),t.μ)

        const ϕf = Fun(sp,BigFloat.([0,1]))

        function half_petfn(x,K) # i.e. the non-doubling step
            x + K*(1 - x^2)
        end

        function half_petfn_onx(x,K) # (1-f)/(1-x)
            1 - K*(1+x)
        end
        Cderivative(x,K) = 1/sqrt(half_petfn_onx(x,K)*half_petfn_onx(-x,-K))

        struct HalfTransferAdjFunc{T,E,F} <: Function
            Φ::T
            ϵ::E
            μ::F
        end
        function (t::HalfTransferAdjFunc)(x)
            K = g(t.Φ*t.ϵ)
            t.μ(half_petfn(x,K)) * Cderivative(x,K)
        end
    end

    function F(μ,ϵ,Φ=sum(ϕf*μ))
                μ = Fun(TransferFunc(Φ,ϵ,μ),sp,BF)
    #            chop!(μ)
            μ, sum(ϕf*μ)
    end

    doublingmap = MarkovMap([x->x/2,x->(x+1)/2],[0..BigFloat(1/2),BigFloat(1/2)..1],diff=[x->one(x)/2,x->one(x)/2],dir=Reverse)
    Ldoubling = Transfer(doublingmap)[1:BF,1:BF]
    Ldoubling[2:2:end,1:2:end] .= 0
    Ldoubling[1:2:end,2:2:end] .= 0
    # save("doublingcoeffs.jld","Ldoubling",UpperTriangular(Ldoubling))
    # const Ldoubling = load("$(homedir())/Documents/homotang/doublingcoeffs.jld")["Ldoubling"]

    dKdΦ(Φ,ϵ) = ϵ*dgda(Φ*ϵ)
    d2KdΦ2(Φ,ϵ) = ϵ^2*d2gda2(Φ*ϵ)
    dKdϵ(Φ,ϵ) = Φ*dgda(Φ*ϵ)

    # reliable definition of petfn
    function petfn(x,K)
        w = 2x - sign(x)
        w + K*(1 - w^2)
    end

    function X(x,K)
        u = x - K
        vx = 2u / (1 + sqrt(1 - 4K*u))
        1 - vx^2
    end

    function dXdK(x,K)
        SQ = sqrt(1 - 4K*(x-K))
        (1 - K*x + K*(2K-x)/SQ - SQ)/K^3
    end

    struct XTfPrd{T,E,F} <: Function
        K::T
        T::TransferFunc{T,E,F}
    end
    (XT::XTfPrd)(x) = X(x,XT.K)*XT.T(x)

    struct dXdKTfPrd{T,E,F} <: Function
        K::T
        T::TransferFunc{T,E,F}
    end
    (XT::dXdKTfPrd)(x) = dXdK(x,XT.K)*XT.T(x)

    struct XFn{T} <: Function
        K::T
    end
    (XX::XFn)(x) = X(x,XX.K)

    function J(pert,μ,ϵ,Φ=sum(ϕf*μ))
        K = g(Φ*ϵ)
        μnewTF = TransferFunc(Φ,ϵ,μ)

        ∂L∂K = -Fun(XTfPrd(K,μnewTF),sp,BF+1)'
        dKdΦf = dKdΦ(Φ,ϵ)
        dΦdμ = sum(ϕf*pert)

        ∂L∂K * (dKdΦf*dΦdμ) + Fun(TransferFunc(Φ,ϵ,pert),sp,BF)#, Fun(μnewTF,sp)
    end

    function ∂Lμ∂Φ_12(μ,ϵ,Φ=sum(ϕf*μ))
        K = g(Φ*ϵ)
        dKdΦf = dKdΦ(Φ,ϵ)
        d2KdΦ2f = d2KdΦ2(Φ,ϵ)

        μnewTF = TransferFunc(Φ,ϵ,μ)

        ∂Lμ∂K = -Fun(XTfPrd(K,μnewTF),sp,BF+1)';
        ∂2Lμ∂K2 = -Fun(x->X(x,K)*∂Lμ∂K(x),sp,BF+1)' - Fun(dXdKTfPrd(K,μnewTF),sp,BF+1)'

        ∂Lμ∂Φ = dKdΦf * ∂Lμ∂K
        ∂2Lμ∂Φ2 = dKdΦf^2 * ∂2Lμ∂K2 + d2KdΦ2f * ∂Lμ∂K

        ∂Lμ∂Φ, ∂2Lμ∂Φ2
    end

    function Hess(pert,μ,ϵ,Φ=sum(ϕf*μ))
        K = g(Φ*ϵ)
        dΦdμ = sum(ϕf*pert)


        _, ∂2Lμ∂Φ2 = ∂Lμ∂Φ_12(μ,ϵ,sum(ϕf*μ))


        ∂Lpert∂K = -Fun(XTfPrd(K,TransferFunc(Φ,ϵ,pert)),sp,BF+1)';
        ∂Lpert∂Φ = dKdΦ(Φ,ϵ) * ∂Lpert∂K


        2dΦdμ * ∂Lpert∂Φ + dΦdμ^2 * ∂2Lμ∂Φ2
    end

    function Jop(μ,ϵ,Φ=sum(ϕf*μ))
        K = g(Φ*ϵ)
        μnewTF = TransferFunc(Φ,ϵ,μ)

        ∂L∂K = -Fun(XTfPrd(K,μnewTF),sp)'
        dKdΦf = dKdΦ(Φ,ϵ)
        dKdμ = DefiniteIntegral(sp)*Multiplication(dKdΦf*ϕf,sp)

        ∂L∂K * dKdμ + Transfer(pet(Φ,ϵ))#, Fun(μnewTF,sp)
    end

    struct JStruct{F,T}
        μ::F
        ϵ::T
        Φ::T
        ∂L∂Φf::F
    end
    JStruct(μ,ϵ,Φ=sum(ϕf*μ)) = JStruct(μ,ϵ,Φ,-Fun(XTfPrd(g(Φ*ϵ),TransferFunc(Φ,ϵ,μ)),space(μ),BF+1)' * dKdΦ(Φ,ϵ))
    import Base.*
    (*)(JS::JStruct,pert) = JS.∂L∂Φf * sum(ϕf*pert) + Fun(TransferFunc(JS.Φ,JS.ϵ,pert),space(JS.μ),BF)

    const ϕf_adj = (DefiniteIntegral(sp) * Multiplication(sp,ϕf))[1:BF]

    struct JAdjStruct{F,T}
        μ::F
        ϵ::T
        Φ::T
        ∂L∂Φf::F
    end
    JAdjStruct(μ,ϵ,Φ=sum(ϕf*μ)) = JAdjStruct(μ,ϵ,Φ,-Fun(XTfPrd(g(Φ*ϵ),TransferFunc(Φ,ϵ,μ)),space(μ),BF+1)' * dKdΦ(Φ,ϵ))

    function (*)(JS::JAdjStruct,pertadj)
        sp = space(JS.μ)
        Lpertadj = copy(pertadj); Lpertadj[1] /= 2
        # dividing and multiplying by 2 because Chebyshev polynomials are orthogonal but not orthonormal,
        # so when we do this adjoint trick we run into problems!!
        Lpertadj = coefficients(Fun(HalfTransferAdjFunc(JS.Φ,JS.ϵ,Fun(sp,Lpertadj)),sp,2BF))[1:BF]
        Lpertadj[1] *= 2
        Lpertadj = Ldoubling' * Lpertadj

        ϕf_adj*dot(coefficients(JS.∂L∂Φf),pertadj) + Lpertadj
    end

    # save("mufp_guess.jld","μfp_guess_coefs",coefficients(μfp_guess)) # an estimate of mufp for the homoclinic tangency
    μfp_guess = Fun(sp,BigFloat.([0.50304, 0.09566, 0.0090956, 0.00086484, 8.2231e-5, 7.8187e-6, 7.4343e-7, 7.0687e-8, 6.7211e-9, 6.3904e-10]))
    # μ,Φ = F(μfp_guess,ϵht)
    function get_fpvals(ϵ)
        μ = μfp_guess; Φ = sum(ϕf*μ)
        # Finding the fixed point by making the fixed point stable.
        # Jacobian of iteration is Jfp*(2I+Jfp)/3
        # Non-1 leading eigenvalue is eig_3*(2+eig_3)/3 = 0.192 (stablefp_canonical ~ 0.255)
        # could also be eig_1*(2+eig_1)/3 =
        for i = 1:ceil(Int,log(max(stablefp_canonical*(2+stablefp_canonical)/3,abs(meigfp_canonical*(2-meigfp_canonical)/3)),eps(prectype(space(μ)))))+20
            μ, Φ = F(μ,ϵ)
            μn, Φn = F(μ,ϵ)
    #         i % 100 == 0 && norm(μ-μn) < 1000eps(prectype(space(μ))) && break
            μ = (2μ + μn)/3
        #     μ, _ = F((μ + μn)/2,ϵht)
    #         i % 10 == 1 && println(Φn-Φ)
            Φ = Φn
        end
        μ, Φ
    end

    # power method
    # should get O((eigfp / eig_3)^-n) ~ O(7.8^-n) convergence
    function get_Eufp_eigfp(ϵ,μfp,Jfp = JStruct(μfp,ϵ))
        Eufp = copy(μfp)
        Eufp = Eufp - Jfp * Eufp # remove component in the 1-eigenspace
        meigfp = BigFloat(1)
        for i = 1:ceil(Int,-log(meigfp_canonical/stablefp_canonical,eps(prectype(space(μfp)))))+20
    #         if i % 50 == 1 # to remove the 1
    #             Eufp = Eufp - Jfp * Eufp
    #             Eufp /= norm(coefficients(Eufp))
    #         end
            Eufp = Jfp * Eufp
            meigfp = norm(coefficients(Eufp))
            Eufp /= meigfp
    #         i % 10 == 1 && println(norm(coefficients(meigfp*Eufp + Jfp * Eufp)))
        end
        Eufp, -meigfp
    end

    # power method
    # should get O((eigfp / eig_3)^-n) ~ O(7.8^-n) convergence
    function get_Esfp_perp(ϵ,μfp,Jadjfp = JAdjStruct(μfp,ϵ))
        Esfp_perp = [BigFloat.([0.021407, -0.679929, -0.011042, 0.600934, -0.010901, -0.215931, 0.030221, 0.280827, -0.019941, -0.066312]);zeros(BF-10)]
        Esfp_perp = Esfp_perp - Jadjfp * Esfp_perp
        for i = 1:ceil(Int,-log(meigfp_canonical/stablefp_canonical,eps(prectype(space(μfp)))))+20
    #         if i % 50 == 1 # to remove the 1
    #             Eufp = Eufp - Jfp * Eufp
    #             Eufp /= norm(coefficients(Eufp))
    #         end
            Esfp_perp = Jadjfp * Esfp_perp
            meigfp = norm(Esfp_perp)
            Esfp_perp /= meigfp
    #         i % 10 == 1 && println(norm(meigfp*Esfp_perp + Jadjfp * Esfp_perp))
        end
        Esfp_perp
    end

    # doing a power expansion of (eigfp^2 - Jfp)\Hess(Eufp,μfp,ϵ).
    # To speed the convergence we separate the projection of Hess(...) in the eigfp-eigenspace
    # Hess(...) has no component in the 1-eigenspace so should get O((eigfp^2 /eig_3)^-n) convergence ~ 15.5^-n
    function get_hessian(ϵ,μfp,Eufp,Esfp_perp,eigfp,Jfp)
        hiter = Hess(Eufp,μfp,ϵ)/eigfp^2
        hiter_1 = Eufp * (dot(Esfp_perp,coefficients(hiter))/dot(Esfp_perp,coefficients(Eufp)))
        hiter -= hiter_1
        hsum = copy(hiter)
        ctr = 1
        while norm(coefficients(hiter)) > eps(prectype(space(μfp)))
            hiter = (Jfp * hiter) / eigfp^2
            hsum += hiter
    #         ctr += 1; ctr % 10 == 1 && println(norm(coefficients(hiter)))
        end
        hsum + hiter_1/(1-1/eigfp)
    end
end

# finding the local manifold stuff for ϵht fixed
μfp, Φfp = get_fpvals(ϵht)
Jfp = JStruct(μfp,ϵht)
Eufp, eigfp = get_Eufp_eigfp(ϵht,μfp,Jfp); Eufp /= sign(coefficients(Eufp)[1]) * norm(coefficients(Eufp))
Esfp_perp = get_Esfp_perp(ϵht,μfp); Esfp_perp /= sign(Esfp_perp[1]) * norm(Esfp_perp);
hfp = get_hessian(ϵht,μfp,Eufp,Esfp_perp,eigfp,Jfp)

Vufp_approx(t) = μfp + Eufp * t + hfp * t^2/2
dVufp_approx(t) = Eufp + hfp * t

Nht = ahom_bouncetime+ahom_countback+ahom_countfwd; Nht_start = ahom_countback

Ss = similar(as)
dSdas = similar(as)
for (i,a) in enumerate(as)
    # change aht starting point to work appropriately with the floating point error
        # will take you back one-third of the floating-point digits

    # should really be atan for tangency
    a0 = a/eigfp^ahom_countback

    perthom = dVufp_approx(a0*eigfp^(-Nht_start))#/eigfp^(Nht_start+ahom_countback)
    for j = -Nht_start:-1
        perthom = J(perthom,Vufp_approx(a0*eigfp^j),ϵht)/eigfp
    end
    μht = Vufp_approx(a0);
    for j = 0:Nht-1
        perthom = J(perthom,μht,ϵht)
        j < ahom_countback && (perthom /= eigfp) # should be < rather than <= I think
        μht, _ = F(μht,ϵht)
    end
    dSda = dot(Esfp_perp,coefficients(perthom))
    S = dot(Esfp_perp,coefficients(μht-μfp))
    println((a-aht,S,dSda)); flush(stdout)
    Ss[i], dSdas[i] = S, dSda
        # return the projection in the unstable direction
        # of F^n_1(V_t(a)) and its tangent vector, which is DF_n_1(V_t'(a))
end

save("quadratic3-$(precision(BigFloat)).jld","aht",aht,"ϵht",ϵht,"as",as,"Ss",Ss,"dSdas",dSdas,"eigfp",eigfp)


==> data/separation.jl <==
# Computes data for Figure 8
# Takes number of floating point precision bits as an argument

# This is parallelisable so let's do it
using Distributed
addprocs(20)
@eval @everywhere setprecision(BigFloat,parse(Int,$(ARGS[1])))

# Same stuff as highprecision3.jl until the very bottom
@everywhere begin
    using JLD
    using LinearAlgebra, Poltergeist, ApproxFun, Arpack
    import ApproxFun.prectype

    const arange = BigFloat("0.79276022950246490"),BigFloat("0.79276022950246492")
    ϵht = load("highprecision3-$(precision(BigFloat)).jld")["ϵht"]
    ϵs = range(BigFloat(-2e-18),BigFloat(2e-18),length=101) .+ ϵht
    ## 106 bits
    # const arange = (BigFloat("0.514784311506227039"),
    #                 BigFloat("0.514784311506227039409912136913374"))
    # const ϵrange = (BigFloat("30.0618313922964906552734375"),
    #                 BigFloat("30.061831392296490660400390625"))

    const meigfp_canonical = 2.19 # approximately minus of the unstable eigenvalue of the fixed point
    const stablefp_canonical = 0.255 # approximately the leading stable eigenvalue of the fixed point


    const ahom_countback = round(Int,-log(meigfp_canonical,eps(BigFloat))/3)
        # how many steps back from the nominal starting point we go
    const ahom_bouncetime = 5
        # a fixed number of steps to take after the nominal starting point
    const ahom_countfwd = round(Int,-2log(meigfp_canonical/stablefp_canonical^2,eps(BigFloat))/3)


    begin
        using ApproxFun, Poltergeist, Random
        const d = -BigFloat(1)..BigFloat(1);
        const sp = Chebyshev(d)

        const BF = round(Int,precision(BigFloat)+10) # the order of approximation to use, think this should be OK

        struct Vpet{T}
            tΦ::T
            i::Int
        end
        function (v::Vpet)(x)
            u = x - v.tΦ
            u / (1 + sqrt(1 - 4v.tΦ*u)) - 1/2 + v.i
        end
        struct DVpet{T}
            tΦ::T
        end
        function (dv::DVpet)(x)
            1/2sqrt(1 - 4dv.tΦ*(x - dv.tΦ))
        end


        VM(tΦ) = [Vpet(tΦ,0),Vpet(tΦ,1)]
        DVM(tΦ) = [DVpet(tΦ),DVpet(tΦ)]
        VM(tΦ) = [Vpet(tΦ,0),Vpet(tΦ,1)]
        DVM(tΦ) = [DVpet(tΦ),DVpet(tΦ)]
        const BM = [BigFloat(-1)..BigFloat(0),BigFloat(0)..BigFloat(1)]

        g(a) = 3/2*cos(8a)/8; dgda(a) = -3/2*sin(8a); d2gda2(a) = -3/2*8cos(8a)
        pet_tΦ(tΦ) = MarkovMap(VM(tΦ),BM,diff=DVM(tΦ),dir=Reverse)
        pet(Φ,ϵ) = pet_tΦ(g(Φ*ϵ))
    #     # Llanp(Φ,ϵ) = Transfer(lanp(Φ,ϵ),sp)
        struct TransferFunc{T,E,F} <: Function
            Φ::T
            ϵ::E
            μ::F
        end
        (t::TransferFunc)(x) = Poltergeist.transferfunction(x,pet(t.Φ,t.ϵ),t.μ)

        const ϕf = Fun(sp,BigFloat.([0,1]))

        function half_petfn(x,K) # i.e. the non-doubling step
            x + K*(1 - x^2)
        end

        function half_petfn_onx(x,K) # (1-f)/(1-x)
            1 - K*(1+x)
        end
        Cderivative(x,K) = 1/sqrt(half_petfn_onx(x,K)*half_petfn_onx(-x,-K))

        struct HalfTransferAdjFunc{T,E,F} <: Function
            Φ::T
            ϵ::E
            μ::F
        end
        function (t::HalfTransferAdjFunc)(x)
            K = g(t.Φ*t.ϵ)
            t.μ(half_petfn(x,K)) * Cderivative(x,K)
        end
    end

    function F(μ,ϵ,Φ=sum(ϕf*μ))
                μ = Fun(TransferFunc(Φ,ϵ,μ),sp,BF)
    #            chop!(μ)
            μ, sum(ϕf*μ)
    end

    doublingmap = MarkovMap([x->x/2,x->(x+1)/2],[0..BigFloat(1/2),BigFloat(1/2)..1],diff=[x->one(x)/2,x->one(x)/2],dir=Reverse)
    Ldoubling = Transfer(doublingmap)[1:BF,1:BF]
    Ldoubling[2:2:end,1:2:end] .= 0
    Ldoubling[1:2:end,2:2:end] .= 0
    # save("doublingcoeffs.jld","Ldoubling",UpperTriangular(Ldoubling))
    # const Ldoubling = load("$(homedir())/Documents/homotang/doublingcoeffs.jld")["Ldoubling"]

    dKdΦ(Φ,ϵ) = ϵ*dgda(Φ*ϵ)
    d2KdΦ2(Φ,ϵ) = ϵ^2*d2gda2(Φ*ϵ)
    dKdϵ(Φ,ϵ) = Φ*dgda(Φ*ϵ)

    # reliable definition of petfn
    function petfn(x,K)
        w = 2x - sign(x)
        w + K*(1 - w^2)
    end

    function X(x,K)
        u = x - K
        vx = 2u / (1 + sqrt(1 - 4K*u))
        1 - vx^2
    end

    function dXdK(x,K)
        SQ = sqrt(1 - 4K*(x-K))
        (1 - K*x + K*(2K-x)/SQ - SQ)/K^3
    end

    struct XTfPrd{T,E,F} <: Function
        K::T
        T::TransferFunc{T,E,F}
    end
    (XT::XTfPrd)(x) = X(x,XT.K)*XT.T(x)

    struct dXdKTfPrd{T,E,F} <: Function
        K::T
        T::TransferFunc{T,E,F}
    end
    (XT::dXdKTfPrd)(x) = dXdK(x,XT.K)*XT.T(x)

    struct XFn{T} <: Function
        K::T
    end
    (XX::XFn)(x) = X(x,XX.K)

    function J(pert,μ,ϵ,Φ=sum(ϕf*μ))
        K = g(Φ*ϵ)
        μnewTF = TransferFunc(Φ,ϵ,μ)

        ∂L∂K = -Fun(XTfPrd(K,μnewTF),sp,BF+1)'
        dKdΦf = dKdΦ(Φ,ϵ)
        dΦdμ = sum(ϕf*pert)

        ∂L∂K * (dKdΦf*dΦdμ) + Fun(TransferFunc(Φ,ϵ,pert),sp,BF)#, Fun(μnewTF,sp)
    end

    function ∂Lμ∂Φ_12(μ,ϵ,Φ=sum(ϕf*μ))
        K = g(Φ*ϵ)
        dKdΦf = dKdΦ(Φ,ϵ)
        d2KdΦ2f = d2KdΦ2(Φ,ϵ)

        μnewTF = TransferFunc(Φ,ϵ,μ)

        ∂Lμ∂K = -Fun(XTfPrd(K,μnewTF),sp,BF+1)';
        ∂2Lμ∂K2 = -Fun(x->X(x,K)*∂Lμ∂K(x),sp,BF+1)' - Fun(dXdKTfPrd(K,μnewTF),sp,BF+1)'

        ∂Lμ∂Φ = dKdΦf * ∂Lμ∂K
        ∂2Lμ∂Φ2 = dKdΦf^2 * ∂2Lμ∂K2 + d2KdΦ2f * ∂Lμ∂K

        ∂Lμ∂Φ, ∂2Lμ∂Φ2
    end

    function Hess(pert,μ,ϵ,Φ=sum(ϕf*μ))
        K = g(Φ*ϵ)
        dΦdμ = sum(ϕf*pert)


        _, ∂2Lμ∂Φ2 = ∂Lμ∂Φ_12(μ,ϵ,sum(ϕf*μ))


        ∂Lpert∂K = -Fun(XTfPrd(K,TransferFunc(Φ,ϵ,pert)),sp,BF+1)';
        ∂Lpert∂Φ = dKdΦ(Φ,ϵ) * ∂Lpert∂K


        2dΦdμ * ∂Lpert∂Φ + dΦdμ^2 * ∂2Lμ∂Φ2
    end

    function Jop(μ,ϵ,Φ=sum(ϕf*μ))
        K = g(Φ*ϵ)
        μnewTF = TransferFunc(Φ,ϵ,μ)

        ∂L∂K = -Fun(XTfPrd(K,μnewTF),sp)'
        dKdΦf = dKdΦ(Φ,ϵ)
        dKdμ = DefiniteIntegral(sp)*Multiplication(dKdΦf*ϕf,sp)

        ∂L∂K * dKdμ + Transfer(pet(Φ,ϵ))#, Fun(μnewTF,sp)
    end

    struct JStruct{F,T}
        μ::F
        ϵ::T
        Φ::T
        ∂L∂Φf::F
    end
    JStruct(μ,ϵ,Φ=sum(ϕf*μ)) = JStruct(μ,ϵ,Φ,-Fun(XTfPrd(g(Φ*ϵ),TransferFunc(Φ,ϵ,μ)),space(μ),BF+1)' * dKdΦ(Φ,ϵ))
    import Base.*
    (*)(JS::JStruct,pert) = JS.∂L∂Φf * sum(ϕf*pert) + Fun(TransferFunc(JS.Φ,JS.ϵ,pert),space(JS.μ),BF)

    const ϕf_adj = (DefiniteIntegral(sp) * Multiplication(sp,ϕf))[1:BF]

    struct JAdjStruct{F,T}
        μ::F
        ϵ::T
        Φ::T
        ∂L∂Φf::F
    end
    JAdjStruct(μ,ϵ,Φ=sum(ϕf*μ)) = JAdjStruct(μ,ϵ,Φ,-Fun(XTfPrd(g(Φ*ϵ),TransferFunc(Φ,ϵ,μ)),space(μ),BF+1)' * dKdΦ(Φ,ϵ))

    function (*)(JS::JAdjStruct,pertadj)
        sp = space(JS.μ)
        Lpertadj = copy(pertadj); Lpertadj[1] /= 2
        # dividing and multiplying by 2 because Chebyshev polynomials are orthogonal but not orthonormal,
        # so when we do this adjoint trick we run into problems!!
        Lpertadj = coefficients(Fun(HalfTransferAdjFunc(JS.Φ,JS.ϵ,Fun(sp,Lpertadj)),sp,2BF))[1:BF]
        Lpertadj[1] *= 2
        Lpertadj = Ldoubling' * Lpertadj

        ϕf_adj*dot(coefficients(JS.∂L∂Φf),pertadj) + Lpertadj
    end

    # save("mufp_guess.jld","μfp_guess_coefs",coefficients(μfp_guess)) # an estimate of mufp for the homoclinic tangency
    μfp_guess = Fun(sp,BigFloat.([0.50304, 0.09566, 0.0090956, 0.00086484, 8.2231e-5, 7.8187e-6, 7.4343e-7, 7.0687e-8, 6.7211e-9, 6.3904e-10]))
    # μ,Φ = F(μfp_guess,ϵht)
    function get_fpvals(ϵ)
        μ = μfp_guess; Φ = sum(ϕf*μ)
        # Finding the fixed point by making the fixed point stable.
        # Jacobian of iteration is Jfp*(2I+Jfp)/3
        # Non-1 leading eigenvalue is eig_3*(2+eig_3)/3 = 0.192 (stablefp_canonical ~ 0.255)
        # could also be eig_1*(2+eig_1)/3 =
        for i = 1:ceil(Int,log(max(stablefp_canonical*(2+stablefp_canonical)/3,abs(meigfp_canonical*(2-meigfp_canonical)/3)),eps(prectype(space(μ)))))+20
            μ, Φ = F(μ,ϵ)
            μn, Φn = F(μ,ϵ)
    #         i % 100 == 0 && norm(μ-μn) < 1000eps(prectype(space(μ))) && break
            μ = (2μ + μn)/3
        #     μ, _ = F((μ + μn)/2,ϵht)
    #         i % 10 == 1 && println(Φn-Φ)
            Φ = Φn
        end
        μ, Φ
    end

    # power method
    # should get O((eigfp / eig_3)^-n) ~ O(7.8^-n) convergence
    function get_Eufp_eigfp(ϵ,μfp,Jfp = JStruct(μfp,ϵ))
        Eufp = copy(μfp)
        Eufp = Eufp - Jfp * Eufp # remove component in the 1-eigenspace
        meigfp = BigFloat(1)
        for i = 1:ceil(Int,-log(meigfp_canonical/stablefp_canonical,eps(prectype(space(μfp)))))+20
    #         if i % 50 == 1 # to remove the 1
    #             Eufp = Eufp - Jfp * Eufp
    #             Eufp /= norm(coefficients(Eufp))
    #         end
            Eufp = Jfp * Eufp
            meigfp = norm(coefficients(Eufp))
            Eufp /= meigfp
    #         i % 10 == 1 && println(norm(coefficients(meigfp*Eufp + Jfp * Eufp)))
        end
        Eufp, -meigfp
    end

    # power method
    # should get O((eigfp / eig_3)^-n) ~ O(7.8^-n) convergence
    function get_Esfp_perp(ϵ,μfp,Jadjfp = JAdjStruct(μfp,ϵ))
        Esfp_perp = [BigFloat.([0.021407, -0.679929, -0.011042, 0.600934, -0.010901, -0.215931, 0.030221, 0.280827, -0.019941, -0.066312]);zeros(BF-10)]
        Esfp_perp = Esfp_perp - Jadjfp * Esfp_perp
        for i = 1:ceil(Int,-log(meigfp_canonical/stablefp_canonical,eps(prectype(space(μfp)))))+20
    #         if i % 50 == 1 # to remove the 1
    #             Eufp = Eufp - Jfp * Eufp
    #             Eufp /= norm(coefficients(Eufp))
    #         end
            Esfp_perp = Jadjfp * Esfp_perp
            meigfp = norm(Esfp_perp)
            Esfp_perp /= meigfp
    #         i % 10 == 1 && println(norm(meigfp*Esfp_perp + Jadjfp * Esfp_perp))
        end
        Esfp_perp
    end

    # doing a power expansion of (eigfp^2 - Jfp)\Hess(Eufp,μfp,ϵ).
    # To speed the convergence we separate the projection of Hess(...) in the eigfp-eigenspace
    # Hess(...) has no component in the 1-eigenspace so should get O((eigfp^2 /eig_3)^-n) convergence ~ 15.5^-n
    function get_hessian(ϵ,μfp,Eufp,Esfp_perp,eigfp,Jfp)
        hiter = Hess(Eufp,μfp,ϵ)/eigfp^2
        hiter_1 = Eufp * (dot(Esfp_perp,coefficients(hiter))/dot(Esfp_perp,coefficients(Eufp)))
        hiter -= hiter_1
        hsum = copy(hiter)
        ctr = 1
        while norm(coefficients(hiter)) > eps(prectype(space(μfp)))
            hiter = (Jfp * hiter) / eigfp^2
            hsum += hiter
    #         ctr += 1; ctr % 10 == 1 && println(norm(coefficients(hiter)))
        end
        hsum + hiter_1/(1-1/eigfp)
    end

    ## Bracketing
    function better_fzero_inner(f,a::T,b::T,tol=10eps(T)^(2/3)) where T
        @assert b > a
        fa = f(a); fa == 0 && return a, (a,b)
        fb = f(b); fb == 0 && return b, (a,b)
        @assert sign(fa) != sign(fb)
        while b - a > tol*max(abs(a),abs(b))
            c = (a+b)/2
            fc = f(c)
            fc == 0 && return c, (a,b)
            if sign(fc) == sign(fa)
                a = c; fa = fc
            elseif sign(fc) == sign(fb)
                b = c; fb = fc
            else
                error("Sign of f(midpoint) = $fc does not match f(a) = $fa or f(b) = $fb. Something's wrong.")
            end
        end
        (a+b)/2, (a,b)
    end

    # We don't refine arange in tangency_opt because we're not zeroing in on a
    # single optimal (ϵ,a) but rather finding an a for a bunch of different ϵ
    function tangency_opt(ϵ)
        μfp, Φfp = get_fpvals(ϵ)
        Jfp = JStruct(μfp,ϵ)
        Eufp, eigfp = get_Eufp_eigfp(ϵ,μfp,Jfp); Eufp /= sign(coefficients(Eufp)[1]) * norm(coefficients(Eufp))
        Esfp_perp = get_Esfp_perp(ϵ,μfp); Esfp_perp /= sign(Esfp_perp[1]) * norm(Esfp_perp);
        hfp = get_hessian(ϵ,μfp,Eufp,Esfp_perp,eigfp,Jfp)

        Vufp_approx(t) = μfp + Eufp * t + hfp * t^2/2
        dVufp_approx(t) = Eufp + hfp * t

        # change ahom starting point to work appropriately with the floating point error
            # will take you back one-third of the floating-point digits

        # should really be atan for tangency
        ahom, abracketing = better_fzero_inner(ahom -> begin
                #@time begin
                    ahom0 = ahom
                    ahom /= eigfp^ahom_countback
                    Nt = ahom_bouncetime+ahom_countback+ahom_countfwd; Nt_start = ahom_countback
                #     println(ahom)
                    perthom = dVufp_approx(ahom*eigfp^(-Nt_start))#/eigfp^(Nt_start+ahom_countback)
                    for j = -Nt_start:-1
                        perthom = J(perthom,Vufp_approx(ahom*eigfp^j),ϵ)/eigfp
                    end
                    μhom = Vufp_approx(ahom);
                    for j = 0:Nt-1
                        perthom = J(perthom,μhom,ϵ)
                        j <= ahom_countback && (perthom /= eigfp)
                        μhom, _ = F(μhom,ϵ)
                    end
            #             S = dot(Esfp_perp,coefficients(pad!(μhom-μfp,BF)))
                    dSda = dot(Esfp_perp,coefficients(perthom))
                    # println((ahom0,dSda)); flush(stdout)
                    dSda
                #end
    #     #         println("S = $S, dSda = $dSda")
    #             ahom -= S/dSda
            end, arange...)

        Nht = ahom_bouncetime+ahom_countback+ahom_countfwd; Nht_start = ahom_countback

        μht = Vufp_approx(ahom/eigfp^ahom_countback);
        for i = 1:Nht
            μht, _ = F(μht,ϵ)
        end
        S = dot(Esfp_perp,coefficients(μht-μfp))
        println("*** ϵ *** ",(ϵ,S)); flush(stdout)

    #     return ahom
        return S
    #     # maybe 10^10 should be (eps(BigFloat))^(-2/3)? have forgotten how the code works lolol
    end
end

# Find the tangency point for different ϵ
Ss = similar(ϵs)
pmapc = pmap(tangency_opt,ϵs)
for i in eachindex(ϵs)
    Ss[i] = pmapc[i] # 30.061831390, 30.061831394
end

save("separation-$(precision(BigFloat)).jld","ϵs",ϵs,"Ss",Ss)


==> data/timeseries-window.jl <==
# Computes a subset of time series of the meanfield Φ_n for t = t_ht, for which
# | Φ_n - Φ^* | < windowsize and \ Φ_{n-1} - Φ^* | < windowsize
# Takes windowsize as an argument

# same stuff as fixedpointdistance2.jl
using ApproxFun, Poltergeist, JLD, LinearAlgebra
const d = -1..1.;
const sp = Chebyshev(d)

const Φfp = 0.0597434455764930 # to centre the window on the fixed point
const windowsize = parse(Float64,ARGS[1])
const Φmin = Φfp - windowsize
const Φmax = Φfp + windowsize


struct Vpet
    tΦ::Float64
    i::Int
end
function (v::Vpet)(x)
    u = x - v.tΦ
    u / (1 + sqrt(1 - 4v.tΦ*u)) - 1/2 + v.i
end
struct DVpet
    tΦ::Float64
end
function (dv::DVpet)(x)
    1/2sqrt(1 - 4dv.tΦ*(x - dv.tΦ))
end


VM(tΦ) = [Vpet(tΦ,0),Vpet(tΦ,1)]
DVM(tΦ) = [DVpet(tΦ),DVpet(tΦ)]
const BM = [-1..0.,0..1.]

g(a) = 3/2*cos(8a)/8; dgda(a) = -3/2*sin(8a); d2gda2(a) = -3/2*8cos(8a)
pet_tΦ(tΦ) = MarkovMap(VM(tΦ),BM,diff=DVM(tΦ),dir=Reverse)
pet(Φ,ϵ) = pet_tΦ(g(Φ*ϵ))

#     # Llanp(Φ,ϵ) = Transfer(lanp(Φ,ϵ),sp)
struct TransferFunc{T,E,F} <: Function
    Φ::T
    ϵ::E
    μ::F
end
(t::TransferFunc)(x) = Poltergeist.transferfunction(x,pet(t.Φ,t.ϵ),t.μ)

const ϕf = Fun(sp,[0.,1.])#,0.,0.08,0.,0.0253,0.,-0.015])

@noinline function F(μ,ϵ,Φ)
        μ2 = Fun(TransferFunc(Φ,ϵ,μ),sp)
        μ2, sum(ϕf*μ2)
end

const ϵ = 2.7860333046509787922
const N = 4*10^5


μ =  Fun(sp,[0.5,1e-4])

for i = 1:300000
    global μ
    μ = Fun(TransferFunc(sum(ϕf*μ),ϵ,μ),sp)
end

N = 4*10^5

Φoh = Array{Float64}(undef,N) # history of Φ_{n-1}
Φh = Array{Float64}(undef,N)# history of Φ_{n}

i = 0
Φ = sum(ϕf*μ) # initialising Φ
while i < N
    global μ
    global Φ
    global i
    Φo = Φ
    μ = Fun(TransferFunc(Φ,ϵ,μ),sp)
    Φ = sum(ϕf*μ)
    # capture only timesteps where Φ_{n-1} and Φ_n are close enough to the fixed point's value
    if (Φmin <= Φo <= Φmax) && (Φmin <= Φ <= Φmax)
        i += 1
        Φoh[i] = Φo
        Φh[i] = Φ
    end
end

save("timeseries-window-$(ARGS[1]).jld","Φoh",Φoh,"Φh",Φh,"Φmin",Φmin,"Φmax",Φmax,"ϵ",ϵ)


==> data/timeseries.jl <==
# Computes a time series of the meanfield Φ_n for t = t_ht

# Same stuff as fixedpointdistance2.jl
using ApproxFun, Poltergeist, JLD, LinearAlgebra
const d = -1..1.;
const sp = Chebyshev(d)

struct Vpet
    tΦ::Float64
    i::Int
end
function (v::Vpet)(x)
    u = x - v.tΦ
    u / (1 + sqrt(1 - 4v.tΦ*u)) - 1/2 + v.i
end
struct DVpet
    tΦ::Float64
end
function (dv::DVpet)(x)
    1/2sqrt(1 - 4dv.tΦ*(x - dv.tΦ))
end


VM(tΦ) = [Vpet(tΦ,0),Vpet(tΦ,1)]
DVM(tΦ) = [DVpet(tΦ),DVpet(tΦ)]
const BM = [-1..0.,0..1.]

g(a) = 3/2*cos(8a)/8; dgda(a) = -3/2*sin(8a); d2gda2(a) = -3/2*8cos(8a)
pet_tΦ(tΦ) = MarkovMap(VM(tΦ),BM,diff=DVM(tΦ),dir=Reverse)
pet(Φ,ϵ) = pet_tΦ(g(Φ*ϵ))

#     # Llanp(Φ,ϵ) = Transfer(lanp(Φ,ϵ),sp)
struct TransferFunc{T,E,F} <: Function
    Φ::T
    ϵ::E
    μ::F
end
(t::TransferFunc)(x) = Poltergeist.transferfunction(x,pet(t.Φ,t.ϵ),t.μ)

const ϕf = Fun(sp,[0.,1.])#,0.,0.08,0.,0.0253,0.,-0.015])

@noinline function F(μ,ϵ,Φ)
        μ2 = Fun(TransferFunc(Φ,ϵ,μ),sp)
        μ2, sum(ϕf*μ2)
end

const ϵ = 2.7860333046509787922
const N = 4*10^5

# Spinning up F
μ =  Fun(sp,[0.5,1e-4])
for i = 1:300000
    global μ
    μ = Fun(TransferFunc(sum(ϕf*μ),ϵ,μ),sp)
end

N = 4*10^5

Φh = Array{Float64}(undef,N) # will contain the history of the mean field

Φ = sum(ϕf*μ) # initialising Φ
for i = 1:N
    global μ
    global Φ
    μ = Fun(TransferFunc(Φ,ϵ,μ),sp)
    Φ = sum(ϕf*μ)
    Φh[i] = Φ
end

save("timeseries.jld","Φh",Φh,"ϵ",ϵ)

